B physics Beyond the Standard Model at One Loop: Complete Renormalization Group Evolution below the Electroweak Scale

General analyses of $B$-physics processes beyond the Standard Model require accounting for operator mixing in the renormalization-group evolution from the matching scale down to the typical scale of $B$ physics. For this purpose the anomalous dimensions of the full set of local dimension-six operators beyond the Standard Model are needed. We present here for the first time a complete and non-redundant set of dimension-six operators relevant for $B$-meson mixing and decay, together with the complete one-loop anomalous dimensions in QCD and QED. These results are an important step towards the automation of general New Physics analyses.

==> anc/EvolutionMatrices.m <==
(* ::Package:: *)

(* ::Title:: *)
(*RGE Evolution Matrices*)


\[Beta]s=(11Nc-2f)/3/.Nc->3/.f->5;
xc=mc/mb;
x\[Tau]=m\[Tau]/mb;


(* ::Section:: *)
(*Class I*)


Us[I] = {{\[Eta]s^(6/23), 0, 0, 0, 0, 0, 0, 0}, {0, -((-15 - Sqrt[241])*\[Eta]s^((1 - Sqrt[241])/23))/(2*Sqrt[241]) + ((-15 + Sqrt[241])*\[Eta]s^((1 + Sqrt[241])/23))/(2*Sqrt[241]), ((-15 - Sqrt[241])*(-15 + Sqrt[241])*\[Eta]s^((1 - Sqrt[241])/23))/(4*Sqrt[241]) + ((-15 + Sqrt[241])*(15 + Sqrt[241])*\[Eta]s^((1 + Sqrt[241])/23))/(4*Sqrt[241]), 0, 0, 0, 0, 0}, {0, -(\[Eta]s^((1 - Sqrt[241])/23)/Sqrt[241]) + \[Eta]s^((1 + Sqrt[241])/23)/Sqrt[241], ((-15 + Sqrt[241])*\[Eta]s^((1 - Sqrt[241])/23))/(2*Sqrt[241]) + ((15 + Sqrt[241])*\[Eta]s^((1 + Sqrt[241])/23))/(2*Sqrt[241]), 0, 0, 0, 0, 0}, {0, 0, 0, \[Eta]s^(-24/23), 1/(3*\[Eta]s^(24/23)) - \[Eta]s^(3/23)/3, 0, 0, 0}, {0, 0, 0, 0, \[Eta]s^(3/23), 0, 0, 0}, {0, 0, 0, 0, 0, \[Eta]s^(6/23), 0, 0}, {0, 0, 0, 0, 0, 0, -((-15 - Sqrt[241])*\[Eta]s^((1 - Sqrt[241])/23))/(2*Sqrt[241]) + ((-15 + Sqrt[241])*\[Eta]s^((1 + Sqrt[241])/23))/(2*Sqrt[241]), ((-15 - Sqrt[241])*(-15 + Sqrt[241])*\[Eta]s^((1 - Sqrt[241])/23))/(4*Sqrt[241]) + ((-15 + Sqrt[241])*(15 + Sqrt[241])*\[Eta]s^((1 + Sqrt[241])/23))/(4*Sqrt[241])},{0, 0, 0, 0, 0, 0, -(\[Eta]s^((1 - Sqrt[241])/23)/Sqrt[241]) + \[Eta]s^((1 + Sqrt[241])/23)/Sqrt[241], ((-15 + Sqrt[241])*\[Eta]s^((1 - Sqrt[241])/23))/(2*Sqrt[241]) + ((15 + Sqrt[241])*\[Eta]s^((1 + Sqrt[241])/23))/(2*Sqrt[241])}};


Ue[I] = {{(-2*\[Alpha]em*(\[Eta]s^(6/23) - \[Eta]s^(29/23)))/(3*\[Beta]s*\[Alpha]s[\[Mu]0]), 0, 0, 0, 0, 0, 0, 0}, {0, -(\[Alpha]em*(-((((-15 - Sqrt[241])*(-16/(9*Sqrt[241]) - (2*(-15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 - Sqrt[241])*(4/(9*Sqrt[241]) + (8*(-15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 - Sqrt[241])/23) + \[Eta]s^(1 + (1 - Sqrt[241])/23)))/(2*(-1 + (1 - Sqrt[241])/23 + (-1 + Sqrt[241])/23)) + ((-15 + Sqrt[241])*(16/(9*Sqrt[241]) - (2*(15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 - Sqrt[241])*(-4/(9*Sqrt[241]) + (8*(15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 + Sqrt[241])/23) + \[Eta]s^(1 + (1 - Sqrt[241])/23)))/(2*(-1 + (-1 + Sqrt[241])/23 + (1 + Sqrt[241])/23)))/Sqrt[241]) + (((-15 - Sqrt[241])*(-16/(9*Sqrt[241]) - (2*(-15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 + Sqrt[241])*(4/(9*Sqrt[241]) + (8*(-15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 - Sqrt[241])/23) + \[Eta]s^(1 + (1 + Sqrt[241])/23)))/(2*(-1 + (-1 - Sqrt[241])/23 + (1 - Sqrt[241])/23)) + ((-15 + Sqrt[241])*(16/(9*Sqrt[241]) - (2*(15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 + Sqrt[241])*(-4/(9*Sqrt[241]) + (8*(15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 + Sqrt[241])/23) + \[Eta]s^(1 + (1 + Sqrt[241])/23)))/(2*(-1 + (-1 - Sqrt[241])/23 + (1 + Sqrt[241])/23)))/Sqrt[241]))/(2*\[Beta]s*\[Alpha]s[\[Mu]0]), -(\[Alpha]em*(((-15 + Sqrt[241])*(((-15 - Sqrt[241])*(-16/(9*Sqrt[241]) - (2*(-15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 - Sqrt[241])*(4/(9*Sqrt[241]) + (8*(-15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 - Sqrt[241])/23) + \[Eta]s^(1 + (1 - Sqrt[241])/23)))/(2*(-1 + (1 - Sqrt[241])/23 + (-1 + Sqrt[241])/23)) + ((-15 + Sqrt[241])*(16/(9*Sqrt[241]) - (2*(15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 - Sqrt[241])*(-4/(9*Sqrt[241]) + (8*(15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 + Sqrt[241])/23) + \[Eta]s^(1 + (1 - Sqrt[241])/23)))/(2*(-1 + (-1 + Sqrt[241])/23 + (1 + Sqrt[241])/23))))/(2*Sqrt[241]) + ((15 + Sqrt[241])*(((-15 - Sqrt[241])*(-16/(9*Sqrt[241]) - (2*(-15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 + Sqrt[241])*(4/(9*Sqrt[241]) + (8*(-15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 - Sqrt[241])/23) + \[Eta]s^(1 + (1 + Sqrt[241])/23)))/(2*(-1 + (-1 - Sqrt[241])/23 + (1 - Sqrt[241])/23)) + ((-15 + Sqrt[241])*(16/(9*Sqrt[241]) - (2*(15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 + Sqrt[241])*(-4/(9*Sqrt[241]) + (8*(15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 + Sqrt[241])/23) + \[Eta]s^(1 + (1 + Sqrt[241])/23)))/(2*(-1 + (-1 - Sqrt[241])/23 + (1 + Sqrt[241])/23))))/(2*Sqrt[241])))/(2*\[Beta]s*\[Alpha]s[\[Mu]0]), 0, 0, 0, 0, 0}, {0, -(\[Alpha]em*(-((((-16/(9*Sqrt[241]) - (2*(-15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 - Sqrt[241])*(4/(9*Sqrt[241]) + (8*(-15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 - Sqrt[241])/23) + \[Eta]s^(1 + (1 - Sqrt[241])/23)))/(-1 + (1 - Sqrt[241])/23 + (-1 + Sqrt[241])/23) + ((16/(9*Sqrt[241]) - (2*(15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 - Sqrt[241])*(-4/(9*Sqrt[241]) + (8*(15 + Sqrt[241]))/(9*Sqrt[241])))/ 2)*(-\[Eta]s^((1 + Sqrt[241])/23) + \[Eta]s^(1 + (1 - Sqrt[241])/23)))/(-1 + (-1 + Sqrt[241])/23 + (1 + Sqrt[241])/23))/Sqrt[241]) + (((-16/(9*Sqrt[241]) - (2*(-15 + Sqrt[241]))/(9*Sqrt[241]) +((-15 + Sqrt[241])*(4/(9*Sqrt[241]) + (8*(-15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 - Sqrt[241])/23) + \[Eta]s^(1 + (1 + Sqrt[241])/23)))/ (-1 + (-1 - Sqrt[241])/23 + (1 - Sqrt[241])/23) + ((16/(9*Sqrt[241]) - (2*(15 + Sqrt[241]))/(9*Sqrt[241]) +((-15 + Sqrt[241])*(-4/(9*Sqrt[241]) + (8*(15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 + Sqrt[241])/23) + \[Eta]s^(1 + (1 + Sqrt[241])/23)))/ (-1 + (-1 - Sqrt[241])/23 + (1 + Sqrt[241])/23))/Sqrt[241]))/(2*\[Beta]s*\[Alpha]s[\[Mu]0]), -(\[Alpha]em*(((-15 + Sqrt[241])*(((-16/(9*Sqrt[241]) - (2*(-15 + Sqrt[241]))/ (9*Sqrt[241]) + ((-15 - Sqrt[241])*(4/(9*Sqrt[241]) +(8*(-15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 - Sqrt[241])/23) + \[Eta]s^(1 + (1 - Sqrt[241])/23)))/(-1 + (1 - Sqrt[241])/23 +(-1 + Sqrt[241])/23) + ((16/(9*Sqrt[241]) - (2*(15 + Sqrt[241]))/ (9*Sqrt[241]) + ((-15 - Sqrt[241])*(-4/(9*Sqrt[241]) +(8*(15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 + Sqrt[241])/23) + \[Eta]s^(1 + (1 - Sqrt[241])/23)))/(-1 + (-1 + Sqrt[241])/23 +(1 + Sqrt[241])/23)))/(2*Sqrt[241]) + ((15 + Sqrt[241])*(((-16/(9*Sqrt[241]) - (2*(-15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 + Sqrt[241])*(4/(9*Sqrt[241]) + (8*(-15 + Sqrt[241]))/(9*Sqrt[241])))/ 2)*(-\[Eta]s^((1 - Sqrt[241])/23) + \[Eta]s^(1 + (1 + Sqrt[241])/23)))/(-1 + (-1 - Sqrt[241])/23 + (1 - Sqrt[241])/23) +((16/(9*Sqrt[241]) - (2*(15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 + Sqrt[241])*(-4/(9*Sqrt[241]) + (8*(15 + Sqrt[241]))/(9*Sqrt[241])))/ 2)*(-\[Eta]s^((1 + Sqrt[241])/23) + \[Eta]s^(1 + (1 + Sqrt[241])/23)))/(-1 + (-1 - Sqrt[241])/23 + (1 + Sqrt[241])/23)))/(2*Sqrt[241])))/ (2*\[Beta]s*\[Alpha]s[\[Mu]0]), 0, 0, 0, 0, 0}, {0, 0, 0, (2*\[Alpha]em*(\[Eta]s^(-24/23) - \[Eta]s^(-1/23)))/ (3*\[Beta]s*\[Alpha]s[\[Mu]0]), -(\[Alpha]em*((-4*(\[Eta]s^(-24/23) - \[Eta]s^(-1/23)))/9 + (4*(\[Eta]s^(3/23) - \[Eta]s^(26/23)))/9))/ (2*\[Beta]s*\[Alpha]s[\[Mu]0]), 0, 0, 0}, {0, 0, 0, 0, (2*\[Alpha]em*(\[Eta]s^(3/23) - \[Eta]s^(26/23)))/ (3*\[Beta]s*\[Alpha]s[\[Mu]0]), 0, 0, 0}, {0, 0, 0, 0, 0, (-2*\[Alpha]em*(\[Eta]s^(6/23) - \[Eta]s^(29/23)))/ (3*\[Beta]s*\[Alpha]s[\[Mu]0]), 0, 0}, {0, 0, 0, 0, 0, 0, -(\[Alpha]em*(-((((-15 - Sqrt[241])*(-16/(9*Sqrt[241]) - (2*(-15 + Sqrt[241]))/ (9*Sqrt[241]) + ((-15 - Sqrt[241])*(4/(9*Sqrt[241]) +(8*(-15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 - Sqrt[241])/23) + \[Eta]s^(1 + (1 - Sqrt[241])/23)))/(2*(-1 + (1 - Sqrt[241])/23 + (-1 + Sqrt[241])/23)) + ((-15 + Sqrt[241])*(16/(9*Sqrt[241]) - (2*(15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 - Sqrt[241])*(-4/(9*Sqrt[241]) +(8*(15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 + Sqrt[241])/23) + \[Eta]s^(1 + (1 - Sqrt[241])/23)))/(2*(-1 + (-1 + Sqrt[241])/23 + (1 + Sqrt[241])/23)))/Sqrt[241]) + (((-15 - Sqrt[241])*(-16/(9*Sqrt[241]) - (2*(-15 + Sqrt[241]))/(9*Sqrt[241]) +((-15 + Sqrt[241])*(4/(9*Sqrt[241]) + (8*(-15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 - Sqrt[241])/23) + \[Eta]s^(1 + (1 + Sqrt[241])/23)))/ (2*(-1 + (-1 - Sqrt[241])/23 + (1 - Sqrt[241])/23)) + ((-15 + Sqrt[241])*(16/(9*Sqrt[241]) - (2*(15 + Sqrt[241]))/(9*Sqrt[241]) +((-15 + Sqrt[241])*(-4/(9*Sqrt[241]) + (8*(15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 + Sqrt[241])/23) + \[Eta]s^(1 + (1 + Sqrt[241])/23)))/ (2*(-1 + (-1 - Sqrt[241])/23 + (1 + Sqrt[241])/23)))/Sqrt[241]))/ (2*\[Beta]s*\[Alpha]s[\[Mu]0]), -(\[Alpha]em*(((-15 + Sqrt[241])*(((-15 - Sqrt[241])*(-16/(9*Sqrt[241]) - (2*(-15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 - Sqrt[241])*(4/(9*Sqrt[241]) + (8*(-15 + Sqrt[241]))/(9*Sqrt[241])))/2)* (-\[Eta]s^((1 - Sqrt[241])/23) + \[Eta]s^(1 + (1 - Sqrt[241])/23)))/(2*(-1 + (1 - Sqrt[241])/23 + (-1 + Sqrt[241])/23)) +((-15 + Sqrt[241])*(16/(9*Sqrt[241]) - (2*(15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 - Sqrt[241])*(-4/(9*Sqrt[241]) + (8*(15 + Sqrt[241]))/(9*Sqrt[241])))/ 2)*(-\[Eta]s^((1 + Sqrt[241])/23) + \[Eta]s^(1 + (1 - Sqrt[241])/23)))/(2*(-1 + (-1 + Sqrt[241])/23 + (1 + Sqrt[241])/23))))/(2*Sqrt[241]) + ((15 + Sqrt[241])*(((-15 - Sqrt[241])*(-16/(9*Sqrt[241]) - (2*(-15 + Sqrt[241]))/ (9*Sqrt[241]) + ((-15 + Sqrt[241])*(4/(9*Sqrt[241]) +(8*(-15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 - Sqrt[241])/23) + \[Eta]s^(1 + (1 + Sqrt[241])/23)))/(2*(-1 + (-1 - Sqrt[241])/23 + (1 - Sqrt[241])/23)) + ((-15 + Sqrt[241])*(16/(9*Sqrt[241]) - (2*(15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 + Sqrt[241])*(-4/(9*Sqrt[241]) +(8*(15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 + Sqrt[241])/23) + \[Eta]s^(1 + (1 + Sqrt[241])/23)))/(2*(-1 + (-1 - Sqrt[241])/23 + (1 + Sqrt[241])/23))))/(2*Sqrt[241])))/(2*\[Beta]s*\[Alpha]s[\[Mu]0])},{0, 0, 0, 0, 0, 0, -(\[Alpha]em*(-((((-16/(9*Sqrt[241]) - (2*(-15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 - Sqrt[241])*(4/(9*Sqrt[241]) + (8*(-15 + Sqrt[241]))/(9*Sqrt[241])))/ 2)*(-\[Eta]s^((1 - Sqrt[241])/23) + \[Eta]s^(1 + (1 - Sqrt[241])/23)))/(-1 + (1 - Sqrt[241])/23 + (-1 + Sqrt[241])/23) +((16/(9*Sqrt[241]) - (2*(15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 - Sqrt[241])*(-4/(9*Sqrt[241]) + (8*(15 + Sqrt[241]))/(9*Sqrt[241])))/ 2)*(-\[Eta]s^((1 + Sqrt[241])/23) + \[Eta]s^(1 + (1 - Sqrt[241])/23)))/(-1 + (-1 + Sqrt[241])/23 + (1 + Sqrt[241])/23))/Sqrt[241]) + (((-16/(9*Sqrt[241]) - (2*(-15 + Sqrt[241]))/(9*Sqrt[241]) +((-15 + Sqrt[241])*(4/(9*Sqrt[241]) + (8*(-15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 - Sqrt[241])/23) + \[Eta]s^(1 + (1 + Sqrt[241])/23)))/ (-1 + (-1 - Sqrt[241])/23 + (1 - Sqrt[241])/23) + ((16/(9*Sqrt[241]) - (2*(15 + Sqrt[241]))/(9*Sqrt[241]) +((-15 + Sqrt[241])*(-4/(9*Sqrt[241]) + (8*(15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 + Sqrt[241])/23) + \[Eta]s^(1 + (1 + Sqrt[241])/23)))/ (-1 + (-1 - Sqrt[241])/23 + (1 + Sqrt[241])/23))/Sqrt[241]))/(2*\[Beta]s*\[Alpha]s[\[Mu]0]), -(\[Alpha]em*(((-15 + Sqrt[241])*(((-16/(9*Sqrt[241]) - (2*(-15 + Sqrt[241]))/ (9*Sqrt[241]) + ((-15 - Sqrt[241])*(4/(9*Sqrt[241]) +(8*(-15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 - Sqrt[241])/23) + \[Eta]s^(1 + (1 - Sqrt[241])/23)))/(-1 + (1 - Sqrt[241])/23 +(-1 + Sqrt[241])/23) + ((16/(9*Sqrt[241]) - (2*(15 + Sqrt[241]))/ (9*Sqrt[241]) + ((-15 - Sqrt[241])*(-4/(9*Sqrt[241]) +(8*(15 + Sqrt[241]))/(9*Sqrt[241])))/2)*(-\[Eta]s^((1 + Sqrt[241])/23) + \[Eta]s^(1 + (1 - Sqrt[241])/23)))/(-1 + (-1 + Sqrt[241])/23 +(1 + Sqrt[241])/23)))/(2*Sqrt[241]) + ((15 + Sqrt[241])*(((-16/(9*Sqrt[241]) - (2*(-15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 + Sqrt[241])*(4/(9*Sqrt[241]) + (8*(-15 + Sqrt[241]))/(9*Sqrt[241])))/ 2)*(-\[Eta]s^((1 - Sqrt[241])/23) + \[Eta]s^(1 + (1 + Sqrt[241])/23)))/(-1 + (-1 - Sqrt[241])/23 + (1 - Sqrt[241])/23) +((16/(9*Sqrt[241]) - (2*(15 + Sqrt[241]))/(9*Sqrt[241]) + ((-15 + Sqrt[241])*(-4/(9*Sqrt[241]) + (8*(15 + Sqrt[241]))/(9*Sqrt[241])))/ 2)*(-\[Eta]s^((1 + Sqrt[241])/23) + \[Eta]s^(1 + (1 + Sqrt[241])/23)))/(-1 + (-1 - Sqrt[241])/23 + (1 + Sqrt[241])/23)))/(2*Sqrt[241])))/ (2*\[Beta]s*\[Alpha]s[\[Mu]0])}};


(* ::Section:: *)
(*Class II*)


Us[II]= {{1,0,0,0,0},{0,1/\[Eta]s^(12/23),0,0,0},{0,0,1,0,0},{0,0,0,1/\[Eta]s^(12/23),0},{0,0,0,0,\[Eta]s^(4/23)}};


(*discrepancy, transposition for the primes*)
Ue[II] = {{-((6 \[Alpha]em (-1+\[Eta]s))/(23 \[Alpha]s[\[Mu]0])),0,0,0,0},{0,(2 \[Alpha]em (-1+\[Eta]s))/(23 \[Eta]s^(12/23) \[Alpha]s[\[Mu]0]),0,0,0},{0,0,-((3 \[Alpha]em (-1+\[Eta]s))/(23 \[Alpha]s[\[Mu]0])),0,0},{0,0,0,(2 \[Alpha]em (-1+\[Eta]s))/(23 \[Eta]s^(12/23) \[Alpha]s[\[Mu]0]),(4 \[Alpha]em (-1+\[Eta]s^(39/23)))/(13 \[Eta]s^(12/23) \[Alpha]s[\[Mu]0])},{0,0,0,(\[Alpha]em (-1+\[Eta]s^(7/23)) \[Eta]s^(4/23))/(28 \[Alpha]s[\[Mu]0]),-((20 \[Alpha]em (-1+\[Eta]s) \[Eta]s^(4/23))/(69 \[Alpha]s[\[Mu]0]))}};


(* ::Section:: *)
(*Class III*)


Us[III] = {{-((-4+3 \[Eta]s^(12/23)-32 \[Eta]s^(27/23)+6 \[Eta]s^(30/23))/(27 \[Eta]s^(24/23))),-((2 (-1+\[Eta]s^(3/23)) (1+\[Eta]s^(3/23)+\[Eta]s^(6/23)) (8+8 \[Eta]s^(9/23)+3 \[Eta]s^(12/23)+8 \[Eta]s^(18/23)+3 \[Eta]s^(21/23)))/(81 \[Eta]s^(24/23))),-((16 (-1+\[Eta]s^(3/23))^3 (1+3 \[Eta]s^(3/23)+6 \[Eta]s^(6/23)+10 \[Eta]s^(9/23)+12 \[Eta]s^(12/23)+12 \[Eta]s^(15/23)+10 \[Eta]s^(18/23)+6 \[Eta]s^(21/23)))/(27 \[Eta]s^(24/23))),-((32 (-1+\[Eta]s^(3/23)) (1+\[Eta]s^(3/23)+\[Eta]s^(6/23)) (2+2 \[Eta]s^(9/23)+3 \[Eta]s^(12/23)+2 \[Eta]s^(18/23)+3 \[Eta]s^(21/23)))/(81 \[Eta]s^(24/23))),0,0,0,0,0,0},{-(((-1+\[Eta]s^(3/23)) (1+\[Eta]s^(3/23)+\[Eta]s^(6/23)) (8+8 \[Eta]s^(9/23)+3 \[Eta]s^(12/23)+8 \[Eta]s^(18/23)+3 \[Eta]s^(21/23)))/(9 \[Eta]s^(24/23))),-((-32+6 \[Eta]s^(12/23)-4 \[Eta]s^(27/23)+3 \[Eta]s^(30/23))/(27 \[Eta]s^(24/23))),-((16 (-1+\[Eta]s^(3/23)) (1+\[Eta]s^(3/23)+\[Eta]s^(6/23)) (2+2 \[Eta]s^(9/23)+3 \[Eta]s^(12/23)+2 \[Eta]s^(18/23)+3 \[Eta]s^(21/23)))/(9 \[Eta]s^(24/23))),-((16 (-1+\[Eta]s^(3/23)) (8+8 \[Eta]s^(3/23)+8 \[Eta]s^(6/23)+8 \[Eta]s^(9/23)+2 \[Eta]s^(12/23)+2 \[Eta]s^(15/23)+2 \[Eta]s^(18/23)+2 \[Eta]s^(21/23)+2 \[Eta]s^(24/23)+3 \[Eta]s^(27/23)))/(27 \[Eta]s^(24/23))),0,0,0,0,0,0},{((-1+\[Eta]s^(3/23))^3 (1+3 \[Eta]s^(3/23)+6 \[Eta]s^(6/23)+10 \[Eta]s^(9/23)+12 \[Eta]s^(12/23)+12 \[Eta]s^(15/23)+10 \[Eta]s^(18/23)+6 \[Eta]s^(21/23)))/(108 \[Eta]s^(24/23)),((-1+\[Eta]s^(3/23)) (1+\[Eta]s^(3/23)+\[Eta]s^(6/23)) (2+2 \[Eta]s^(9/23)+3 \[Eta]s^(12/23)+2 \[Eta]s^(18/23)+3 \[Eta]s^(21/23)))/(162 \[Eta]s^(24/23)),(-1+12 \[Eta]s^(12/23)-8 \[Eta]s^(27/23)+24 \[Eta]s^(30/23))/(27 \[Eta]s^(24/23)),(4 (-1+\[Eta]s^(3/23)) (1+\[Eta]s^(3/23)+\[Eta]s^(6/23)) (1+\[Eta]s^(9/23)+6 \[Eta]s^(12/23)+\[Eta]s^(18/23)+6 \[Eta]s^(21/23)))/(81 \[Eta]s^(24/23)),0,0,0,0,0,0},{((-1+\[Eta]s^(3/23)) (1+\[Eta]s^(3/23)+\[Eta]s^(6/23)) (2+2 \[Eta]s^(9/23)+3 \[Eta]s^(12/23)+2 \[Eta]s^(18/23)+3 \[Eta]s^(21/23)))/(36 \[Eta]s^(24/23)),((-1+\[Eta]s^(3/23)) (8+8 \[Eta]s^(3/23)+8 \[Eta]s^(6/23)+8 \[Eta]s^(9/23)+2 \[Eta]s^(12/23)+2 \[Eta]s^(15/23)+2 \[Eta]s^(18/23)+2 \[Eta]s^(21/23)+2 \[Eta]s^(24/23)+3 \[Eta]s^(27/23)))/(108 \[Eta]s^(24/23)),(2 (-1+\[Eta]s^(3/23)) (1+\[Eta]s^(3/23)+\[Eta]s^(6/23)) (1+\[Eta]s^(9/23)+6 \[Eta]s^(12/23)+\[Eta]s^(18/23)+6 \[Eta]s^(21/23)))/(9 \[Eta]s^(24/23)),(-8+24 \[Eta]s^(12/23)-\[Eta]s^(27/23)+12 \[Eta]s^(30/23))/(27 \[Eta]s^(24/23)),0,0,0,0,0,0},{0,0,0,0,(\[Eta]s^(-(41/23)-Sqrt[241]/23) (-1687 \[Eta]s^(24/23)-97 Sqrt[241] \[Eta]s^(24/23)-1205 \[Eta]s^(42/23)-77 Sqrt[241] \[Eta]s^(42/23)+23136 \[Eta]s^(17/23+Sqrt[241]/23)-1687 \[Eta]s^(24/23+(2 Sqrt[241])/23)+97 Sqrt[241] \[Eta]s^(24/23+(2 Sqrt[241])/23)-1205 \[Eta]s^(42/23+(2 Sqrt[241])/23)+77 Sqrt[241] \[Eta]s^(42/23+(2 Sqrt[241])/23)))/17352,-((\[Eta]s^(-(17/23)-Sqrt[241]/23) (241+Sqrt[241]-241 \[Eta]s^(18/23)-19 Sqrt[241] \[Eta]s^(18/23)+241 \[Eta]s^((2 Sqrt[241])/23)-Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)-241 \[Eta]s^(18/23+(2 Sqrt[241])/23)+19 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/13014),-((\[Eta]s^(-(17/23)-Sqrt[241]/23) (241-9 Sqrt[241]-241 \[Eta]s^(18/23)-9 Sqrt[241] \[Eta]s^(18/23)+241 \[Eta]s^((2 Sqrt[241])/23)+9 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)-241 \[Eta]s^(18/23+(2 Sqrt[241])/23)+9 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/1446),-((2 \[Eta]s^(-(17/23)-Sqrt[241]/23) (241+21 Sqrt[241]-241 \[Eta]s^(18/23)-15 Sqrt[241] \[Eta]s^(18/23)+241 \[Eta]s^((2 Sqrt[241])/23)-21 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)-241 \[Eta]s^(18/23+(2 Sqrt[241])/23)+15 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/2169),(32 \[Eta]s^(-(41/23)-Sqrt[241]/23) (-241 \[Eta]s^(24/23)-31 Sqrt[241] \[Eta]s^(24/23)-482 \[Eta]s^(42/23)-26 Sqrt[241] \[Eta]s^(42/23)+1446 \[Eta]s^(17/23+Sqrt[241]/23)-241 \[Eta]s^(24/23+(2 Sqrt[241])/23)+31 Sqrt[241] \[Eta]s^(24/23+(2 Sqrt[241])/23)-482 \[Eta]s^(42/23+(2 Sqrt[241])/23)+26 Sqrt[241] \[Eta]s^(42/23+(2 Sqrt[241])/23)))/2169,(64 \[Eta]s^(-(17/23)-Sqrt[241]/23) (241+31 Sqrt[241]-241 \[Eta]s^(18/23)-13 Sqrt[241] \[Eta]s^(18/23)+241 \[Eta]s^((2 Sqrt[241])/23)-31 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)-241 \[Eta]s^(18/23+(2 Sqrt[241])/23)+13 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/6507},{0,0,0,0,-((\[Eta]s^(-(17/23)-Sqrt[241]/23) (241+Sqrt[241]-241 \[Eta]s^(18/23)-19 Sqrt[241] \[Eta]s^(18/23)+241 \[Eta]s^((2 Sqrt[241])/23)-Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)-241 \[Eta]s^(18/23+(2 Sqrt[241])/23)+19 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/2892),(\[Eta]s^(-(17/23)-Sqrt[241]/23) (-1205+67 Sqrt[241]-1687 \[Eta]s^(18/23)+47 Sqrt[241] \[Eta]s^(18/23)-1205 \[Eta]s^((2 Sqrt[241])/23)-67 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)+23136 \[Eta]s^(20/23+Sqrt[241]/23)-1687 \[Eta]s^(18/23+(2 Sqrt[241])/23)-47 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/17352,1/241 \[Eta]s^(-(17/23)-Sqrt[241]/23) (-241+15 Sqrt[241]+241 \[Eta]s^(18/23)-21 Sqrt[241] \[Eta]s^(18/23)-241 \[Eta]s^((2 Sqrt[241])/23)-15 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)+241 \[Eta]s^(18/23+(2 Sqrt[241])/23)+21 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)),(\[Eta]s^(-(17/23)-Sqrt[241]/23) (241-39 Sqrt[241]-241 \[Eta]s^(18/23)-39 Sqrt[241] \[Eta]s^(18/23)+241 \[Eta]s^((2 Sqrt[241])/23)+39 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)-241 \[Eta]s^(18/23+(2 Sqrt[241])/23)+39 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/1446,-(32/723) \[Eta]s^(-(17/23)-Sqrt[241]/23) (-241+23 Sqrt[241]+241 \[Eta]s^(18/23)-41 Sqrt[241] \[Eta]s^(18/23)-241 \[Eta]s^((2 Sqrt[241])/23)-23 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)+241 \[Eta]s^(18/23+(2 Sqrt[241])/23)+41 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)),(32 \[Eta]s^(-(17/23)-Sqrt[241]/23) (-482+46 Sqrt[241]-241 \[Eta]s^(18/23)+41 Sqrt[241] \[Eta]s^(18/23)-482 \[Eta]s^((2 Sqrt[241])/23)-46 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)+1446 \[Eta]s^(20/23+Sqrt[241]/23)-241 \[Eta]s^(18/23+(2 Sqrt[241])/23)-41 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/2169},{0,0,0,0,-((\[Eta]s^(-(41/23)-Sqrt[241]/23) (-7471 \[Eta]s^(24/23)-361 Sqrt[241] \[Eta]s^(24/23)-4097 \[Eta]s^(42/23)-281 Sqrt[241] \[Eta]s^(42/23)+23136 \[Eta]s^(17/23+Sqrt[241]/23)-7471 \[Eta]s^(24/23+(2 Sqrt[241])/23)+361 Sqrt[241] \[Eta]s^(24/23+(2 Sqrt[241])/23)-4097 \[Eta]s^(42/23+(2 Sqrt[241])/23)+281 Sqrt[241] \[Eta]s^(42/23+(2 Sqrt[241])/23)))/69408),(\[Eta]s^(-(17/23)-Sqrt[241]/23) (1687-41 Sqrt[241]-1687 \[Eta]s^(18/23)-13 Sqrt[241] \[Eta]s^(18/23)+1687 \[Eta]s^((2 Sqrt[241])/23)+41 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)-1687 \[Eta]s^(18/23+(2 Sqrt[241])/23)+13 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/52056,(\[Eta]s^(-(17/23)-Sqrt[241]/23) (2169-113 Sqrt[241]+723 \[Eta]s^(18/23)-133 Sqrt[241] \[Eta]s^(18/23)+2169 \[Eta]s^((2 Sqrt[241])/23)+113 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)+723 \[Eta]s^(18/23+(2 Sqrt[241])/23)+133 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/5784,(\[Eta]s^(-(17/23)-Sqrt[241]/23) (723+103 Sqrt[241]-723 \[Eta]s^(18/23)-61 Sqrt[241] \[Eta]s^(18/23)+723 \[Eta]s^((2 Sqrt[241])/23)-103 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)-723 \[Eta]s^(18/23+(2 Sqrt[241])/23)+61 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/4338,-((8 \[Eta]s^(-(41/23)-Sqrt[241]/23) (-241 \[Eta]s^(24/23)-175 Sqrt[241] \[Eta]s^(24/23)-482 \[Eta]s^(42/23)-170 Sqrt[241] \[Eta]s^(42/23)+1446 \[Eta]s^(17/23+Sqrt[241]/23)-241 \[Eta]s^(24/23+(2 Sqrt[241])/23)+175 Sqrt[241] \[Eta]s^(24/23+(2 Sqrt[241])/23)-482 \[Eta]s^(42/23+(2 Sqrt[241])/23)+170 Sqrt[241] \[Eta]s^(42/23+(2 Sqrt[241])/23)))/2169),-((16 \[Eta]s^(-(17/23)-Sqrt[241]/23) (241+175 Sqrt[241]-241 \[Eta]s^(18/23)-85 Sqrt[241] \[Eta]s^(18/23)+241 \[Eta]s^((2 Sqrt[241])/23)-175 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)-241 \[Eta]s^(18/23+(2 Sqrt[241])/23)+85 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/6507)},{0,0,0,0,(\[Eta]s^(-(17/23)-Sqrt[241]/23) (1687+67 Sqrt[241]-1687 \[Eta]s^(18/23)-121 Sqrt[241] \[Eta]s^(18/23)+1687 \[Eta]s^((2 Sqrt[241])/23)-67 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)-1687 \[Eta]s^(18/23+(2 Sqrt[241])/23)+121 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/11568,-((\[Eta]s^(-(17/23)-Sqrt[241]/23) (-4097+151 Sqrt[241]-7471 \[Eta]s^(18/23)+71 Sqrt[241] \[Eta]s^(18/23)-4097 \[Eta]s^((2 Sqrt[241])/23)-151 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)+23136 \[Eta]s^(20/23+Sqrt[241]/23)-7471 \[Eta]s^(18/23+(2 Sqrt[241])/23)-71 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/69408),-(1/964) \[Eta]s^(-(17/23)-Sqrt[241]/23) (-723+41 Sqrt[241]+723 \[Eta]s^(18/23)-83 Sqrt[241] \[Eta]s^(18/23)-723 \[Eta]s^((2 Sqrt[241])/23)-41 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)+723 \[Eta]s^(18/23+(2 Sqrt[241])/23)+83 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)),-((\[Eta]s^(-(17/23)-Sqrt[241]/23) (-723-203 Sqrt[241]-2169 \[Eta]s^(18/23)-223 Sqrt[241] \[Eta]s^(18/23)-723 \[Eta]s^((2 Sqrt[241])/23)+203 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)-2169 \[Eta]s^(18/23+(2 Sqrt[241])/23)+223 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/5784),8/723 \[Eta]s^(-(17/23)-Sqrt[241]/23) (-241+95 Sqrt[241]+241 \[Eta]s^(18/23)-185 Sqrt[241] \[Eta]s^(18/23)-241 \[Eta]s^((2 Sqrt[241])/23)-95 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)+241 \[Eta]s^(18/23+(2 Sqrt[241])/23)+185 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)),-((8 \[Eta]s^(-(17/23)-Sqrt[241]/23) (-482+190 Sqrt[241]-241 \[Eta]s^(18/23)+185 Sqrt[241] \[Eta]s^(18/23)-482 \[Eta]s^((2 Sqrt[241])/23)-190 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)+1446 \[Eta]s^(20/23+Sqrt[241]/23)-241 \[Eta]s^(18/23+(2 Sqrt[241])/23)-185 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/2169)},{0,0,0,0,-((\[Eta]s^(-(41/23)-Sqrt[241]/23) (-1687 \[Eta]s^(24/23)-97 Sqrt[241] \[Eta]s^(24/23)-1205 \[Eta]s^(42/23)-77 Sqrt[241] \[Eta]s^(42/23)+5784 \[Eta]s^(17/23+Sqrt[241]/23)-1687 \[Eta]s^(24/23+(2 Sqrt[241])/23)+97 Sqrt[241] \[Eta]s^(24/23+(2 Sqrt[241])/23)-1205 \[Eta]s^(42/23+(2 Sqrt[241])/23)+77 Sqrt[241] \[Eta]s^(42/23+(2 Sqrt[241])/23)))/277632),(\[Eta]s^(-(17/23)-Sqrt[241]/23) (241+Sqrt[241]-241 \[Eta]s^(18/23)-19 Sqrt[241] \[Eta]s^(18/23)+241 \[Eta]s^((2 Sqrt[241])/23)-Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)-241 \[Eta]s^(18/23+(2 Sqrt[241])/23)+19 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/208224,(\[Eta]s^(-(17/23)-Sqrt[241]/23) (241-9 Sqrt[241]-241 \[Eta]s^(18/23)-9 Sqrt[241] \[Eta]s^(18/23)+241 \[Eta]s^((2 Sqrt[241])/23)+9 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)-241 \[Eta]s^(18/23+(2 Sqrt[241])/23)+9 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/23136,(\[Eta]s^(-(17/23)-Sqrt[241]/23) (241+21 Sqrt[241]-241 \[Eta]s^(18/23)-15 Sqrt[241] \[Eta]s^(18/23)+241 \[Eta]s^((2 Sqrt[241])/23)-21 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)-241 \[Eta]s^(18/23+(2 Sqrt[241])/23)+15 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/17352,-((\[Eta]s^(-(41/23)-Sqrt[241]/23) (-482 \[Eta]s^(24/23)-62 Sqrt[241] \[Eta]s^(24/23)-964 \[Eta]s^(42/23)-52 Sqrt[241] \[Eta]s^(42/23)+723 \[Eta]s^(17/23+Sqrt[241]/23)-482 \[Eta]s^(24/23+(2 Sqrt[241])/23)+62 Sqrt[241] \[Eta]s^(24/23+(2 Sqrt[241])/23)-964 \[Eta]s^(42/23+(2 Sqrt[241])/23)+52 Sqrt[241] \[Eta]s^(42/23+(2 Sqrt[241])/23)))/2169),-((4 \[Eta]s^(-(17/23)-Sqrt[241]/23) (241+31 Sqrt[241]-241 \[Eta]s^(18/23)-13 Sqrt[241] \[Eta]s^(18/23)+241 \[Eta]s^((2 Sqrt[241])/23)-31 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)-241 \[Eta]s^(18/23+(2 Sqrt[241])/23)+13 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/6507)},{0,0,0,0,(\[Eta]s^(-(17/23)-Sqrt[241]/23) (241+Sqrt[241]-241 \[Eta]s^(18/23)-19 Sqrt[241] \[Eta]s^(18/23)+241 \[Eta]s^((2 Sqrt[241])/23)-Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)-241 \[Eta]s^(18/23+(2 Sqrt[241])/23)+19 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/46272,-((\[Eta]s^(-(17/23)-Sqrt[241]/23) (-1205+67 Sqrt[241]-1687 \[Eta]s^(18/23)+47 Sqrt[241] \[Eta]s^(18/23)-1205 \[Eta]s^((2 Sqrt[241])/23)-67 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)+5784 \[Eta]s^(20/23+Sqrt[241]/23)-1687 \[Eta]s^(18/23+(2 Sqrt[241])/23)-47 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/277632),-((\[Eta]s^(-(17/23)-Sqrt[241]/23) (-241+15 Sqrt[241]+241 \[Eta]s^(18/23)-21 Sqrt[241] \[Eta]s^(18/23)-241 \[Eta]s^((2 Sqrt[241])/23)-15 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)+241 \[Eta]s^(18/23+(2 Sqrt[241])/23)+21 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/3856),-((\[Eta]s^(-(17/23)-Sqrt[241]/23) (241-39 Sqrt[241]-241 \[Eta]s^(18/23)-39 Sqrt[241] \[Eta]s^(18/23)+241 \[Eta]s^((2 Sqrt[241])/23)+39 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)-241 \[Eta]s^(18/23+(2 Sqrt[241])/23)+39 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/23136),2/723 \[Eta]s^(-(17/23)-Sqrt[241]/23) (-241+23 Sqrt[241]+241 \[Eta]s^(18/23)-41 Sqrt[241] \[Eta]s^(18/23)-241 \[Eta]s^((2 Sqrt[241])/23)-23 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)+241 \[Eta]s^(18/23+(2 Sqrt[241])/23)+41 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)),-((\[Eta]s^(-(17/23)-Sqrt[241]/23) (-964+92 Sqrt[241]-482 \[Eta]s^(18/23)+82 Sqrt[241] \[Eta]s^(18/23)-964 \[Eta]s^((2 Sqrt[241])/23)-92 Sqrt[241] \[Eta]s^((2 Sqrt[241])/23)+723 \[Eta]s^(20/23+Sqrt[241]/23)-482 \[Eta]s^(18/23+(2 Sqrt[241])/23)-82 Sqrt[241] \[Eta]s^(18/23+(2 Sqrt[241])/23)))/2169)}};


Ue[III] ={{(4 \[Alpha]em (-4-3 \[Eta]s^(12/23)+4 \[Eta]s-32 \[Eta]s^(27/23)-6 \[Eta]s^(30/23)+3 \[Eta]s^(35/23)+32 \[Eta]s^(50/23)+6 \[Eta]s^(53/23)))/(621 \[Eta]s^(24/23) \[Alpha]s[\[Mu]0]),(8 \[Alpha]em (-8+3 \[Eta]s^(12/23)+8 \[Eta]s+8 \[Eta]s^(27/23)-3 \[Eta]s^(30/23)-3 \[Eta]s^(35/23)-8 \[Eta]s^(50/23)+3 \[Eta]s^(53/23)))/(1863 \[Eta]s^(24/23) \[Alpha]s[\[Mu]0]),(64 \[Alpha]em (-1-3 \[Eta]s^(12/23)+\[Eta]s-8 \[Eta]s^(27/23)-6 \[Eta]s^(30/23)+3 \[Eta]s^(35/23)+8 \[Eta]s^(50/23)+6 \[Eta]s^(53/23)))/(621 \[Eta]s^(24/23) \[Alpha]s[\[Mu]0]),(128 \[Alpha]em (-2+3 \[Eta]s^(12/23)+2 \[Eta]s+2 \[Eta]s^(27/23)-3 \[Eta]s^(30/23)-3 \[Eta]s^(35/23)-2 \[Eta]s^(50/23)+3 \[Eta]s^(53/23)))/(1863 \[Eta]s^(24/23) \[Alpha]s[\[Mu]0]),0,0,0,0,0,0},{-((4 \[Alpha]em (-1+\[Eta]s) (-8+3 \[Eta]s^(12/23)+8 \[Eta]s^(27/23)-3 \[Eta]s^(30/23)))/(207 \[Eta]s^(24/23) \[Alpha]s[\[Mu]0])),(4 \[Alpha]em (-32-6 \[Eta]s^(12/23)+32 \[Eta]s-4 \[Eta]s^(27/23)-3 \[Eta]s^(30/23)+6 \[Eta]s^(35/23)+4 \[Eta]s^(50/23)+3 \[Eta]s^(53/23)))/(621 \[Eta]s^(24/23) \[Alpha]s[\[Mu]0]),(64 \[Alpha]em (-2+3 \[Eta]s^(12/23)+2 \[Eta]s+2 \[Eta]s^(27/23)-3 \[Eta]s^(30/23)-3 \[Eta]s^(35/23)-2 \[Eta]s^(50/23)+3 \[Eta]s^(53/23)))/(207 \[Eta]s^(24/23) \[Alpha]s[\[Mu]0]),(64 \[Alpha]em (-8-6 \[Eta]s^(12/23)+8 \[Eta]s-\[Eta]s^(27/23)-3 \[Eta]s^(30/23)+6 \[Eta]s^(35/23)+\[Eta]s^(50/23)+3 \[Eta]s^(53/23)))/(621 \[Eta]s^(24/23) \[Alpha]s[\[Mu]0]),0,0,0,0,0,0},{-((\[Alpha]em (-1+\[Eta]s) (1+3 \[Eta]s^(12/23)+8 \[Eta]s^(27/23)+6 \[Eta]s^(30/23)))/(621 \[Eta]s^(24/23) \[Alpha]s[\[Mu]0])),-((2 \[Alpha]em (-1+\[Eta]s) (2-3 \[Eta]s^(12/23)-2 \[Eta]s^(27/23)+3 \[Eta]s^(30/23)))/(1863 \[Eta]s^(24/23) \[Alpha]s[\[Mu]0])),-((4 \[Alpha]em (-1+\[Eta]s) (1+12 \[Eta]s^(12/23)+8 \[Eta]s^(27/23)+24 \[Eta]s^(30/23)))/(621 \[Eta]s^(24/23) \[Alpha]s[\[Mu]0])),-((16 \[Alpha]em (-1+6 \[Eta]s^(12/23)+\[Eta]s+\[Eta]s^(27/23)-6 \[Eta]s^(30/23)-6 \[Eta]s^(35/23)-\[Eta]s^(50/23)+6 \[Eta]s^(53/23)))/(1863 \[Eta]s^(24/23) \[Alpha]s[\[Mu]0])),0,0,0,0,0,0},{-((\[Alpha]em (-1+\[Eta]s) (2-3 \[Eta]s^(12/23)-2 \[Eta]s^(27/23)+3 \[Eta]s^(30/23)))/(207 \[Eta]s^(24/23) \[Alpha]s[\[Mu]0])),-((\[Alpha]em (-1+\[Eta]s) (8+6 \[Eta]s^(12/23)+\[Eta]s^(27/23)+3 \[Eta]s^(30/23)))/(621 \[Eta]s^(24/23) \[Alpha]s[\[Mu]0])),-((8 \[Alpha]em (-1+6 \[Eta]s^(12/23)+\[Eta]s+\[Eta]s^(27/23)-6 \[Eta]s^(30/23)-6 \[Eta]s^(35/23)-\[Eta]s^(50/23)+6 \[Eta]s^(53/23)))/(207 \[Eta]s^(24/23) \[Alpha]s[\[Mu]0])),-((4 \[Alpha]em (-1+\[Eta]s) (8+24 \[Eta]s^(12/23)+\[Eta]s^(27/23)+12 \[Eta]s^(30/23)))/(621 \[Eta]s^(24/23) \[Alpha]s[\[Mu]0])),0,0,0,0,0,0},{0,0,0,0,-(1/(177489012236040 \[Alpha]s[\[Mu]0]))\[Alpha]em \[Eta]s^(1/23 (-41-Sqrt[241])) (1565 (1810756633+65317743 Sqrt[241]) \[Eta]s^(24/23)+9799 (1452996953+94328273 Sqrt[241]) \[Eta]s^(42/23)-9799 (1590134147+102533077 Sqrt[241]) \[Eta]s^(47/23)-313 (4760468903+272297007 Sqrt[241]) \[Eta]s^(65/23)-1565 (-1810756633+65317743 Sqrt[241]) \[Eta]s^(2/23 (12+Sqrt[241]))-51446090503200 \[Eta]s^(1/23 (17+Sqrt[241]))-9799 (-1452996953+94328273 Sqrt[241]) \[Eta]s^(2/23 (21+Sqrt[241]))+51446090503200 \[Eta]s^(1/23 (40+Sqrt[241]))+9799 (-1590134147+102533077 Sqrt[241]) \[Eta]s^(1/23 (47+2 Sqrt[241]))+313 (-4760468903+272297007 Sqrt[241]) \[Eta]s^(1/23 (65+2 Sqrt[241]))),1/(133116759177030 \[Alpha]s[\[Mu]0]) \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (313 (-220121447+182235993 Sqrt[241])-9799 (135420551+4335173 Sqrt[241]) \[Eta]s^(18/23)+9799 (126821189+8298133 Sqrt[241]) \[Eta]s-313 (-489339173+160789713 Sqrt[241]) \[Eta]s^(41/23)-313 (220121447+182235993 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)-9799 (-126821189+8298133 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+9799 (-135420551+4335173 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+313 (489339173+160789713 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),-(1/(44372253059010 \[Alpha]s[\[Mu]0]))\[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (-313 (7119663211+531593741 Sqrt[241])-68593 (-5279587+2023381 Sqrt[241]) \[Eta]s^(18/23)-9799 (146334959+10079017 Sqrt[241]) \[Eta]s-313 (-10543923761+403716791 Sqrt[241]) \[Eta]s^(41/23)+313 (-7119663211+531593741 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)+9799 (-146334959+10079017 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+68593 (5279587+2023381 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+313 (10543923761+403716791 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),1/(66558379588515 \[Alpha]s[\[Mu]0]) 2 \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (148675 (-1437083+516233 Sqrt[241])-9799 (720333817+49206167 Sqrt[241]) \[Eta]s^(18/23)+9799 (848720783+54525163 Sqrt[241]) \[Eta]s-313 (3336758993+127934767 Sqrt[241]) \[Eta]s^(41/23)-148675 (1437083+516233 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)-9799 (-848720783+54525163 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+9799 (-720333817+49206167 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+313 (-3336758993+127934767 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),1/(22186126529505 \[Alpha]s[\[Mu]0]) 32 \[Alpha]em \[Eta]s^(1/23 (-41-Sqrt[241])) (-626 (2021680797+107272807 Sqrt[241]) \[Eta]s^(24/23)-9799 (354009961+27122985 Sqrt[241]) \[Eta]s^(42/23)+29397 (120316599+7704505 Sqrt[241]) \[Eta]s^(47/23)-626 (-1913049083+16427473 Sqrt[241]) \[Eta]s^(65/23)+626 (-2021680797+107272807 Sqrt[241]) \[Eta]s^(2/23 (12+Sqrt[241]))+3215380656450 \[Eta]s^(1/23 (17+Sqrt[241]))+9799 (-354009961+27122985 Sqrt[241]) \[Eta]s^(2/23 (21+Sqrt[241]))-3215380656450 \[Eta]s^(1/23 (40+Sqrt[241]))-29397 (-120316599+7704505 Sqrt[241]) \[Eta]s^(1/23 (47+2 Sqrt[241]))+626 (1913049083+16427473 Sqrt[241]) \[Eta]s^(1/23 (65+2 Sqrt[241]))),1/(66558379588515 \[Alpha]s[\[Mu]0]) 64 \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (72380151057-9855537733 Sqrt[241]+68593 (41779519+3205071 Sqrt[241]) \[Eta]s^(18/23)-29397 (120316599+7704505 Sqrt[241]) \[Eta]s-313 (-1913049083+16427473 Sqrt[241]) \[Eta]s^(41/23)+313 (231246489+31487341 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)+29397 (-120316599+7704505 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)-68593 (-41779519+3205071 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+313 (1913049083+16427473 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241])))},{0,0,0,0,1/(5916300407868 \[Alpha]s[\[Mu]0]) \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (313 (-609317167+24630369 Sqrt[241])+9799 (71505905+3785939 Sqrt[241]) \[Eta]s^(18/23)-9799 (14931155+4434067 Sqrt[241]) \[Eta]s-313 (1161852083+79410633 Sqrt[241]) \[Eta]s^(41/23)-313 (609317167+24630369 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)+9799 (-14931155+4434067 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)-9799 (-71505905+3785939 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+313 (-1161852083+79410633 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),-(1/(177489012236040 \[Alpha]s[\[Mu]0]))\[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (4489141766419-322980692661 Sqrt[241]-9799 (-1344376807+109924607 Sqrt[241]) \[Eta]s^(18/23)+9799 (-1207239613+95106043 Sqrt[241]) \[Eta]s-7825 (745424809+7089903 Sqrt[241]) \[Eta]s^(41/23)+313 (14342305963+1031887197 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)-9799 (1207239613+95106043 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+9799 (1344376807+109924607 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))-51446090503200 \[Eta]s^(1/23 (20+Sqrt[241]))+51446090503200 \[Eta]s^(1/23 (43+Sqrt[241]))+7825 (-745424809+7089903 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),-(1/(7395375509835 \[Alpha]s[\[Mu]0]))\[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (-313 (-87501557+85193483 Sqrt[241])-68593 (-105620419+6427759 Sqrt[241]) \[Eta]s^(18/23)+9799 (-829711667+56013917 Sqrt[241]) \[Eta]s-7825 (-109665845+21743609 Sqrt[241]) \[Eta]s^(41/23)+313 (87501557+85193483 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)-9799 (829711667+56013917 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+68593 (105620419+6427759 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+7825 (109665845+21743609 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),-(1/(8874450611802 \[Alpha]s[\[Mu]0]))\[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (-5947 (-224700929+15835799 Sqrt[241])-9799 (460170461+4513627 Sqrt[241]) \[Eta]s^(18/23)-9799 (-482046031+8053657 Sqrt[241]) \[Eta]s-313 (4954169761+411706871 Sqrt[241]) \[Eta]s^(41/23)+5947 (224700929+15835799 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)+9799 (482046031+8053657 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+9799 (-460170461+4513627 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+313 (-4954169761+411706871 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),1/(7395375509835 \[Alpha]s[\[Mu]0]) 32 \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (313 (-1479542139+18979181 Sqrt[241])-9799 (-548436229+13032309 Sqrt[241]) \[Eta]s^(18/23)+29397 (-150727907+5640597 Sqrt[241]) \[Eta]s-1565 (306761429+94064339 Sqrt[241]) \[Eta]s^(41/23)-313 (1479542139+18979181 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)-29397 (150727907+5640597 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+9799 (548436229+13032309 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+1565 (-306761429+94064339 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),1/(22186126529505 \[Alpha]s[\[Mu]0]) 32 \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (548085089349-36974197651 Sqrt[241]+137186 (-65093377+1559937 Sqrt[241]) \[Eta]s^(18/23)-58794 (-150727907+5640597 Sqrt[241]) \[Eta]s-1565 (306761429+94064339 Sqrt[241]) \[Eta]s^(41/23)+313 (1751070573+118128427 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)+58794 (150727907+5640597 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)-137186 (65093377+1559937 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+3215380656450 \[Eta]s^(1/23 (20+Sqrt[241]))-3215380656450 \[Eta]s^(1/23 (43+Sqrt[241]))+1565 (-306761429+94064339 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241])))},{0,0,0,0,1/(709956048944160 \[Alpha]s[\[Mu]0]) \[Alpha]em \[Eta]s^(1/23 (-41-Sqrt[241])) (1565 (9889132545+108136423 Sqrt[241]) \[Eta]s^(24/23)+9799 (5297150357+321057677 Sqrt[241]) \[Eta]s^(42/23)-9799 (5955076983+462303073 Sqrt[241]) \[Eta]s^(47/23)-313 (28848145127+1726983823 Sqrt[241]) \[Eta]s^(65/23)-1565 (-9889132545+108136423 Sqrt[241]) \[Eta]s^(2/23 (12+Sqrt[241]))-51446090503200 \[Eta]s^(1/23 (17+Sqrt[241]))-9799 (-5297150357+321057677 Sqrt[241]) \[Eta]s^(2/23 (21+Sqrt[241]))+51446090503200 \[Eta]s^(1/23 (40+Sqrt[241]))+9799 (-5955076983+462303073 Sqrt[241]) \[Eta]s^(1/23 (47+2 Sqrt[241]))+313 (-28848145127+1726983823 Sqrt[241]) \[Eta]s^(1/23 (65+2 Sqrt[241]))),-(1/(532467036708120 \[Alpha]s[\[Mu]0]))\[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (313 (-10368649281+1356123439 Sqrt[241])-9799 (-580269919+83398475 Sqrt[241]) \[Eta]s^(18/23)+9799 (-232825521+82960399 Sqrt[241]) \[Eta]s-313 (508691473+767758187 Sqrt[241]) \[Eta]s^(41/23)-313 (10368649281+1356123439 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)-9799 (232825521+82960399 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+9799 (580269919+83398475 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+313 (-508691473+767758187 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),1/(177489012236040 \[Alpha]s[\[Mu]0]) \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (-313 (25638756803+2403542293 Sqrt[241])+68593 (-550989865+29560159 Sqrt[241]) \[Eta]s^(18/23)-9799 (-3226761773+288354437 Sqrt[241]) \[Eta]s-313 (-45367220689+1216403959 Sqrt[241]) \[Eta]s^(41/23)+313 (-25638756803+2403542293 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)+9799 (3226761773+288354437 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)-68593 (550989865+29560159 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+313 (45367220689+1216403959 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),-(1/(133116759177030 \[Alpha]s[\[Mu]0]))\[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (29735 (-176147141+20021471 Sqrt[241])-9799 (3214680443+129859813 Sqrt[241]) \[Eta]s^(18/23)+9799 (4358093857+169934717 Sqrt[241]) \[Eta]s-313 (19062532927+895403153 Sqrt[241]) \[Eta]s^(41/23)-29735 (176147141+20021471 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)-9799 (-4358093857+169934717 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+9799 (-3214680443+129859813 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+313 (-19062532927+895403153 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),1/(22186126529505 \[Alpha]s[\[Mu]0]) 8 \[Alpha]em \[Eta]s^(1/23 (-41-Sqrt[241])) (626 (9385552441+368028051 Sqrt[241]) \[Eta]s^(24/23)+9799 (2288519853+28534141 Sqrt[241]) \[Eta]s^(42/23)-9799 (2295459689+43487159 Sqrt[241]) \[Eta]s^(47/23)-1878 (3092306909+21274161 Sqrt[241]) \[Eta]s^(65/23)-626 (-9385552441+368028051 Sqrt[241]) \[Eta]s^(2/23 (12+Sqrt[241]))-3215380656450 \[Eta]s^(1/23 (17+Sqrt[241]))-9799 (-2288519853+28534141 Sqrt[241]) \[Eta]s^(2/23 (21+Sqrt[241]))+3215380656450 \[Eta]s^(1/23 (40+Sqrt[241]))+9799 (-2295459689+43487159 Sqrt[241]) \[Eta]s^(1/23 (47+2 Sqrt[241]))+1878 (-3092306909+21274161 Sqrt[241]) \[Eta]s^(1/23 (65+2 Sqrt[241]))),1/(66558379588515 \[Alpha]s[\[Mu]0]) 16 \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (313 (-3182664557+272958153 Sqrt[241])-68593 (271067883+3318667 Sqrt[241]) \[Eta]s^(18/23)+9799 (2295459689+43487159 Sqrt[241]) \[Eta]s-939 (3092306909+21274161 Sqrt[241]) \[Eta]s^(41/23)-313 (3182664557+272958153 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)-9799 (-2295459689+43487159 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+68593 (-271067883+3318667 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+939 (-3092306909+21274161 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241])))},{0,0,0,0,-(1/(118326008157360 \[Alpha]s[\[Mu]0]))\[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (1565 (-2628911145+13925699 Sqrt[241])+9799 (2279606227+132294397 Sqrt[241]) \[Eta]s^(18/23)-9799 (1311197373+145208273 Sqrt[241]) \[Eta]s-2191 (2453305531+167737349 Sqrt[241]) \[Eta]s^(41/23)-1565 (2628911145+13925699 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)+9799 (-1311197373+145208273 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)-9799 (-2279606227+132294397 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+2191 (-2453305531+167737349 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),1/(709956048944160 \[Alpha]s[\[Mu]0]) \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (-313 (-34639361631+3379662089 Sqrt[241])-9799 (-4207138687+426177815 Sqrt[241]) \[Eta]s^(18/23)+9799 (-3549212061+376244635 Sqrt[241]) \[Eta]s-2191 (7890982747+73605293 Sqrt[241]) \[Eta]s^(41/23)+313 (34639361631+3379662089 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)-9799 (3549212061+376244635 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+9799 (4207138687+426177815 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))-51446090503200 \[Eta]s^(1/23 (20+Sqrt[241]))+51446090503200 \[Eta]s^(1/23 (43+Sqrt[241]))+2191 (-7890982747+73605293 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),1/(29581502039340 \[Alpha]s[\[Mu]0]) \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (-313 (4542271841+553180621 Sqrt[241])-68593 (-383755145+22219529 Sqrt[241]) \[Eta]s^(18/23)+9799 (-2803207165+202426999 Sqrt[241]) \[Eta]s-2191 (-1171812613+230492053 Sqrt[241]) \[Eta]s^(41/23)+313 (-4542271841+553180621 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)-9799 (2803207165+202426999 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+68593 (383755145+22219529 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+2191 (1171812613+230492053 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),1/(177489012236040 \[Alpha]s[\[Mu]0]) \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (-29735 (-562624381+50716411 Sqrt[241])-9799 (12278238809+345182719 Sqrt[241]) \[Eta]s^(18/23)+9799 (12908406091+147369731 Sqrt[241]) \[Eta]s-2191 (10453968583+870064097 Sqrt[241]) \[Eta]s^(41/23)+29735 (562624381+50716411 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)-9799 (-12908406091+147369731 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+9799 (-12278238809+345182719 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+2191 (-10453968583+870064097 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),-(1/(7395375509835 \[Alpha]s[\[Mu]0]))8 \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (-313 (8843413783+241776063 Sqrt[241])-9799 (-2482946121+11621153 Sqrt[241]) \[Eta]s^(18/23)+9799 (-2057202269+28609363 Sqrt[241]) \[Eta]s-6573 (213582153+66371567 Sqrt[241]) \[Eta]s^(41/23)+313 (-8843413783+241776063 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)-9799 (2057202269+28609363 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+9799 (2482946121+11621153 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+6573 (-213582153+66371567 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),1/(22186126529505 \[Alpha]s[\[Mu]0]) 8 \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (313 (-4702488641+359599239 Sqrt[241])-137186 (-294381741+1446341 Sqrt[241]) \[Eta]s^(18/23)+19598 (-2057202269+28609363 Sqrt[241]) \[Eta]s+6573 (213582153+66371567 Sqrt[241]) \[Eta]s^(41/23)-313 (4702488641+359599239 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)-19598 (2057202269+28609363 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+137186 (294381741+1446341 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))-3215380656450 \[Eta]s^(1/23 (20+Sqrt[241]))+3215380656450 \[Eta]s^(1/23 (43+Sqrt[241]))-6573 (-213582153+66371567 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241])))},{0,0,0,0,1/(2839824195776640 \[Alpha]s[\[Mu]0]) \[Alpha]em \[Eta]s^(1/23 (-41-Sqrt[241])) (1565 (1810756633+65317743 Sqrt[241]) \[Eta]s^(24/23)+9799 (1452996953+94328273 Sqrt[241]) \[Eta]s^(42/23)-9799 (1590134147+102533077 Sqrt[241]) \[Eta]s^(47/23)-313 (4760468903+272297007 Sqrt[241]) \[Eta]s^(65/23)-1565 (-1810756633+65317743 Sqrt[241]) \[Eta]s^(2/23 (12+Sqrt[241]))-12861522625800 \[Eta]s^(1/23 (17+Sqrt[241]))-9799 (-1452996953+94328273 Sqrt[241]) \[Eta]s^(2/23 (21+Sqrt[241]))+12861522625800 \[Eta]s^(1/23 (40+Sqrt[241]))+9799 (-1590134147+102533077 Sqrt[241]) \[Eta]s^(1/23 (47+2 Sqrt[241]))+313 (-4760468903+272297007 Sqrt[241]) \[Eta]s^(1/23 (65+2 Sqrt[241]))),-(1/(2129868146832480 \[Alpha]s[\[Mu]0]))\[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (313 (-220121447+182235993 Sqrt[241])-9799 (135420551+4335173 Sqrt[241]) \[Eta]s^(18/23)+9799 (126821189+8298133 Sqrt[241]) \[Eta]s-313 (-489339173+160789713 Sqrt[241]) \[Eta]s^(41/23)-313 (220121447+182235993 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)-9799 (-126821189+8298133 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+9799 (-135420551+4335173 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+313 (489339173+160789713 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),1/(709956048944160 \[Alpha]s[\[Mu]0]) \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (-313 (7119663211+531593741 Sqrt[241])-68593 (-5279587+2023381 Sqrt[241]) \[Eta]s^(18/23)-9799 (146334959+10079017 Sqrt[241]) \[Eta]s-313 (-10543923761+403716791 Sqrt[241]) \[Eta]s^(41/23)+313 (-7119663211+531593741 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)+9799 (-146334959+10079017 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+68593 (5279587+2023381 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+313 (10543923761+403716791 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),-(1/(532467036708120 \[Alpha]s[\[Mu]0]))\[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (148675 (-1437083+516233 Sqrt[241])-9799 (720333817+49206167 Sqrt[241]) \[Eta]s^(18/23)+9799 (848720783+54525163 Sqrt[241]) \[Eta]s-313 (3336758993+127934767 Sqrt[241]) \[Eta]s^(41/23)-148675 (1437083+516233 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)-9799 (-848720783+54525163 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+9799 (-720333817+49206167 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+313 (-3336758993+127934767 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),-(1/(22186126529505 \[Alpha]s[\[Mu]0]))\[Alpha]em \[Eta]s^(1/23 (-41-Sqrt[241])) (-1252 (2021680797+107272807 Sqrt[241]) \[Eta]s^(24/23)-19598 (354009961+27122985 Sqrt[241]) \[Eta]s^(42/23)+58794 (120316599+7704505 Sqrt[241]) \[Eta]s^(47/23)-1252 (-1913049083+16427473 Sqrt[241]) \[Eta]s^(65/23)+1252 (-2021680797+107272807 Sqrt[241]) \[Eta]s^(2/23 (12+Sqrt[241]))+1607690328225 \[Eta]s^(1/23 (17+Sqrt[241]))+19598 (-354009961+27122985 Sqrt[241]) \[Eta]s^(2/23 (21+Sqrt[241]))-1607690328225 \[Eta]s^(1/23 (40+Sqrt[241]))-58794 (-120316599+7704505 Sqrt[241]) \[Eta]s^(1/23 (47+2 Sqrt[241]))+1252 (1913049083+16427473 Sqrt[241]) \[Eta]s^(1/23 (65+2 Sqrt[241]))),-(1/(66558379588515 \[Alpha]s[\[Mu]0]))4 \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (72380151057-9855537733 Sqrt[241]+68593 (41779519+3205071 Sqrt[241]) \[Eta]s^(18/23)-29397 (120316599+7704505 Sqrt[241]) \[Eta]s-313 (-1913049083+16427473 Sqrt[241]) \[Eta]s^(41/23)+313 (231246489+31487341 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)+29397 (-120316599+7704505 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)-68593 (-41779519+3205071 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+313 (1913049083+16427473 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241])))},{0,0,0,0,-(1/(94660806525888 \[Alpha]s[\[Mu]0]))\[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (313 (-609317167+24630369 Sqrt[241])+9799 (71505905+3785939 Sqrt[241]) \[Eta]s^(18/23)-9799 (14931155+4434067 Sqrt[241]) \[Eta]s-313 (1161852083+79410633 Sqrt[241]) \[Eta]s^(41/23)-313 (609317167+24630369 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)+9799 (-14931155+4434067 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)-9799 (-71505905+3785939 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+313 (-1161852083+79410633 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),1/(2839824195776640 \[Alpha]s[\[Mu]0]) \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (4489141766419-322980692661 Sqrt[241]-9799 (-1344376807+109924607 Sqrt[241]) \[Eta]s^(18/23)+9799 (-1207239613+95106043 Sqrt[241]) \[Eta]s-7825 (745424809+7089903 Sqrt[241]) \[Eta]s^(41/23)+313 (14342305963+1031887197 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)-9799 (1207239613+95106043 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+9799 (1344376807+109924607 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))-12861522625800 \[Eta]s^(1/23 (20+Sqrt[241]))+12861522625800 \[Eta]s^(1/23 (43+Sqrt[241]))+7825 (-745424809+7089903 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),1/(118326008157360 \[Alpha]s[\[Mu]0]) \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (-313 (-87501557+85193483 Sqrt[241])-68593 (-105620419+6427759 Sqrt[241]) \[Eta]s^(18/23)+9799 (-829711667+56013917 Sqrt[241]) \[Eta]s-7825 (-109665845+21743609 Sqrt[241]) \[Eta]s^(41/23)+313 (87501557+85193483 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)-9799 (829711667+56013917 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+68593 (105620419+6427759 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+7825 (109665845+21743609 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),1/(141991209788832 \[Alpha]s[\[Mu]0]) \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (-5947 (-224700929+15835799 Sqrt[241])-9799 (460170461+4513627 Sqrt[241]) \[Eta]s^(18/23)-9799 (-482046031+8053657 Sqrt[241]) \[Eta]s-313 (4954169761+411706871 Sqrt[241]) \[Eta]s^(41/23)+5947 (224700929+15835799 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)+9799 (482046031+8053657 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+9799 (-460170461+4513627 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+313 (-4954169761+411706871 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),-(1/(7395375509835 \[Alpha]s[\[Mu]0]))2 \[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (313 (-1479542139+18979181 Sqrt[241])-9799 (-548436229+13032309 Sqrt[241]) \[Eta]s^(18/23)+29397 (-150727907+5640597 Sqrt[241]) \[Eta]s-1565 (306761429+94064339 Sqrt[241]) \[Eta]s^(41/23)-313 (1479542139+18979181 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)-29397 (150727907+5640597 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)+9799 (548436229+13032309 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+1565 (-306761429+94064339 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241]))),-(1/(22186126529505 \[Alpha]s[\[Mu]0]))\[Alpha]em \[Eta]s^(1/23 (-17-Sqrt[241])) (626 (1751070573-118128427 Sqrt[241])+274372 (-65093377+1559937 Sqrt[241]) \[Eta]s^(18/23)-117588 (-150727907+5640597 Sqrt[241]) \[Eta]s-3130 (306761429+94064339 Sqrt[241]) \[Eta]s^(41/23)+626 (1751070573+118128427 Sqrt[241]) \[Eta]s^((2 Sqrt[241])/23)+117588 (150727907+5640597 Sqrt[241]) \[Eta]s^(1+(2 Sqrt[241])/23)-274372 (65093377+1559937 Sqrt[241]) \[Eta]s^(2/23 (9+Sqrt[241]))+1607690328225 \[Eta]s^(1/23 (20+Sqrt[241]))-1607690328225 \[Eta]s^(1/23 (43+Sqrt[241]))+3130 (-306761429+94064339 Sqrt[241]) \[Eta]s^(1/23 (41+2 Sqrt[241])))}};


(* ::Section:: *)
(*Class IV*)


Us[IV] = {{-(1/3) (-4+\[Eta]s^(3/23)) \[Eta]s^(3/23),-(16/3) (-1+\[Eta]s^(3/23)) \[Eta]s^(3/23),0,0,0},{(1/12) (-1+\[Eta]s^(3/23)) \[Eta]s^(3/23),(1/3) (-1+4 \[Eta]s^(3/23)) \[Eta]s^(3/23),0,0,0},{(8 (-1+\[Eta]s^(27/23)))/(9 \[Eta]s^(24/23)),(32 (-1+\[Eta]s^(27/23)))/(9 \[Eta]s^(24/23)),-((\[Eta]s^(1/23 (-24-Sqrt[241])) ((16+\[Sqrt]241) \[Eta]s^(25/23)-8 \[Sqrt]241 \[Eta]s^(Sqrt[241]/23)+(-16+\[Sqrt]241) \[Eta]s^(1/23 (25+2 Sqrt[241]))))/(6 \[Sqrt]241)),-((10 \[Eta]s^(1/23 (1-Sqrt[241])) (-1+\[Eta]s^((2 Sqrt[241])/23)))/(\[Sqrt]241)),-((32 \[Eta]s^(1/23 (-24-Sqrt[241])) ((31+\[Sqrt]241) \[Eta]s^(25/23)-2 \[Sqrt]241 \[Eta]s^(Sqrt[241]/23)+(-31+\[Sqrt]241) \[Eta]s^(1/23 (25+2 Sqrt[241]))))/(3 \[Sqrt]241))},{-((2 (-1+\[Eta]s^(27/23)))/(9 \[Eta]s^(24/23))),-((8 (-1+\[Eta]s^(27/23)))/(9 \[Eta]s^(24/23))),(\[Eta]s^(1/23 (-24-Sqrt[241])) ((67+4 \[Sqrt]241) \[Eta]s^(25/23)-8 \[Sqrt]241 \[Eta]s^(Sqrt[241]/23)+(-67+4 \[Sqrt]241) \[Eta]s^(1/23 (25+2 Sqrt[241]))))/(24 \[Sqrt]241),(\[Eta]s^(1/23 (1-Sqrt[241])) (-36+\[Sqrt]241+(36+\[Sqrt]241) \[Eta]s^((2 Sqrt[241])/23)))/(2 \[Sqrt]241),(8 \[Eta]s^(1/23 (-24-Sqrt[241])) ((175+\[Sqrt]241) \[Eta]s^(25/23)-2 \[Sqrt]241 \[Eta]s^(Sqrt[241]/23)+(-175+\[Sqrt]241) \[Eta]s^(1/23 (25+2 Sqrt[241]))))/(3 \[Sqrt]241)},{(1-\[Eta]s^(27/23))/(72 \[Eta]s^(24/23)),(1-\[Eta]s^(27/23))/(18 \[Eta]s^(24/23)),(\[Eta]s^(1/23 (-24-Sqrt[241])) ((16+\[Sqrt]241) \[Eta]s^(25/23)-2 \[Sqrt]241 \[Eta]s^(Sqrt[241]/23)+(-16+\[Sqrt]241) \[Eta]s^(1/23 (25+2 Sqrt[241]))))/(96 \[Sqrt]241),(5 \[Eta]s^(1/23 (1-Sqrt[241])) (-1+\[Eta]s^((2 Sqrt[241])/23)))/(8 \[Sqrt]241),(\[Eta]s^(1/23 (-24-Sqrt[241])) (2 (31+\[Sqrt]241) \[Eta]s^(25/23)-\[Sqrt]241 \[Eta]s^(Sqrt[241]/23)+2 (-31+\[Sqrt]241) \[Eta]s^(1/23 (25+2 Sqrt[241]))))/(3 \[Sqrt]241)}};


Ue[IV] ={{(-2*\[Alpha]em*(4 + \[Eta]s^(3/23))*(-1 + \[Eta]s)*\[Eta]s^(3/23))/(69*\[Alpha]s[\[Mu]0]), (-32*\[Alpha]em*(\[Eta]s^(3/23) + \[Eta]s^(6/23))*(-1 + \[Eta]s))/(69*\[Alpha]s[\[Mu]0]), 0, 0, 0}, {(\[Alpha]em*(\[Eta]s^(3/23) + \[Eta]s^(6/23))*(-1 + \[Eta]s))/(138*\[Alpha]s[\[Mu]0]), (2*\[Alpha]em*(\[Eta]s^(3/23) + 4*\[Eta]s^(6/23))*(-1 + \[Eta]s))/(69*\[Alpha]s[\[Mu]0]), 0, 0, 0}, {(-16*\[Alpha]em*(1 - \[Eta]s - \[Eta]s^(27/23) + \[Eta]s^(50/23)))/(207*\[Eta]s^(24/23)*\[Alpha]s[\[Mu]0]), (-64*\[Alpha]em*(1 - \[Eta]s - \[Eta]s^(27/23) + \[Eta]s^(50/23)))/(207*\[Eta]s^(24/23)*\[Alpha]s[\[Mu]0]), -(\[Alpha]em*\[Eta]s^((-24 - Sqrt[241])/23)*((3626 - 19*Sqrt[241])*\[Eta]s^(25/23) + (146 + 19*Sqrt[241])*\[Eta]s^(48/23) - 1160*Sqrt[241]*\[Eta]s^(Sqrt[241]/23) + 1160*Sqrt[241]*\[Eta]s^(1 + Sqrt[241]/23) + (-146 + 19*Sqrt[241])*\[Eta]s^((2*(24 + Sqrt[241]))/23) - (3626 + 19*Sqrt[241])*\[Eta]s^((25 + 2*Sqrt[241])/23)))/(10005*Sqrt[241]*\[Alpha]s[\[Mu]0]), -((-4591 + 281*Sqrt[241])*(4591 + 281*Sqrt[241])*\[Alpha]em*\[Eta]s^((1 - Sqrt[241])/23)*(-793 - 158*Sqrt[241] + (-2243 + 158*Sqrt[241])*\[Eta]s + (793 - 158*Sqrt[241])*\[Eta]s^((2*Sqrt[241])/23) + (2243 + 158*Sqrt[241])*\[Eta]s^(1 + (2*Sqrt[241])/23)))/(5121759600*Sqrt[241]*\[Alpha]s[\[Mu]0]), (-64*\[Alpha]em*\[Eta]s^((-24 - Sqrt[241])/23)*((2833 - 177*Sqrt[241])*\[Eta]s^(25/23) + 3*(-699 + 59*Sqrt[241])*\[Eta]s^(48/23) - 290*Sqrt[241]*\[Eta]s^(Sqrt[241]/23) + 290*Sqrt[241]*\[Eta]s^(1 + Sqrt[241]/23) + 3*(699 + 59*Sqrt[241])*\[Eta]s^((2*(24 + Sqrt[241]))/23) - (2833 + 177*Sqrt[241])*\[Eta]s^((25 + 2*Sqrt[241])/23)))/(10005*Sqrt[241]*\[Alpha]s[\[Mu]0])}, {(4*\[Alpha]em*(1 - \[Eta]s - \[Eta]s^(27/23) + \[Eta]s^(50/23)))/(207*\[Eta]s^(24/23)*\[Alpha]s[\[Mu]0]), (16*\[Alpha]em*(1 - \[Eta]s - \[Eta]s^(27/23) + \[Eta]s^(50/23)))/(207*\[Eta]s^(24/23)*\[Alpha]s[\[Mu]0]), (\[Alpha]em*\[Eta]s^((-24 - Sqrt[241])/23)*((27023 - 862*Sqrt[241])*\[Eta]s^(25/23) + (12813 + 862*Sqrt[241])*\[Eta]s^(48/23) - 1160*Sqrt[241]*\[Eta]s^(Sqrt[241]/23) + 1160*Sqrt[241]*\[Eta]s^(1 + Sqrt[241]/23) + (-12813 + 862*Sqrt[241])*\[Eta]s^((2*(24 + Sqrt[241]))/23) - (27023 + 862*Sqrt[241])*\[Eta]s^((25 + 2*Sqrt[241])/23)))/(40020*Sqrt[241]*\[Alpha]s[\[Mu]0]), -(\[Alpha]em*\[Eta]s^((1 - Sqrt[241])/23)*(1906 - 979*Sqrt[241] + (-2734 + 979*Sqrt[241])*\[Eta]s - (1906 + 979*Sqrt[241])*\[Eta]s^((2*Sqrt[241])/23) + (2734 + 979*Sqrt[241])*\[Eta]s^(1 + (2*Sqrt[241])/23)))/(10005*Sqrt[241]*\[Alpha]s[\[Mu]0]), (16*\[Alpha]em*\[Eta]s^((-24 - Sqrt[241])/23)*((28929 - 1841*Sqrt[241])*\[Eta]s^(25/23) + (10079 + 1841*Sqrt[241])*\[Eta]s^(48/23) - 290*Sqrt[241]*\[Eta]s^(Sqrt[241]/23) + 290*Sqrt[241]*\[Eta]s^(1 + Sqrt[241]/23) + (-10079 + 1841*Sqrt[241])*\[Eta]s^((2*(24 + Sqrt[241]))/23) - (28929 + 1841*Sqrt[241])*\[Eta]s^((25 + 2*Sqrt[241])/23)))/(10005*Sqrt[241]*\[Alpha]s[\[Mu]0])}, {(\[Alpha]em*(1 - \[Eta]s - \[Eta]s^(27/23) + \[Eta]s^(50/23)))/(828*\[Eta]s^(24/23)*\[Alpha]s[\[Mu]0]), (\[Alpha]em*(1 - \[Eta]s - \[Eta]s^(27/23) + \[Eta]s^(50/23)))/(207*\[Eta]s^(24/23)*\[Alpha]s[\[Mu]0]), (\[Alpha]em*\[Eta]s^((-24 - Sqrt[241])/23)*((3626 - 19*Sqrt[241])*\[Eta]s^(25/23) + (146 + 19*Sqrt[241])*\[Eta]s^(48/23) - 290*Sqrt[241]*\[Eta]s^(Sqrt[241]/23) + 290*Sqrt[241]*\[Eta]s^(1 + Sqrt[241]/23) + (-146 + 19*Sqrt[241])*\[Eta]s^((2*(24 + Sqrt[241]))/23) - (3626 + 19*Sqrt[241])*\[Eta]s^((25 + 2*Sqrt[241])/23)))/(160080*Sqrt[241]*\[Alpha]s[\[Mu]0]), ((-4591 + 281*Sqrt[241])*(4591 + 281*Sqrt[241])*\[Alpha]em*\[Eta]s^((1 - Sqrt[241])/23)*(-793 - 158*Sqrt[241] + (-2243 + 158*Sqrt[241])*\[Eta]s + (793 - 158*Sqrt[241])*\[Eta]s^((2*Sqrt[241])/23) + (2243 + 158*Sqrt[241])*\[Eta]s^(1 + (2*Sqrt[241])/23)))/(81948153600*Sqrt[241]*\[Alpha]s[\[Mu]0]), (2*\[Alpha]em*\[Eta]s^((-24 - Sqrt[241])/23)*((5666 - 354*Sqrt[241])*\[Eta]s^(25/23) + 6*(-699 + 59*Sqrt[241])*\[Eta]s^(48/23) - 145*Sqrt[241]*\[Eta]s^(Sqrt[241]/23) + 145*Sqrt[241]*\[Eta]s^(1 + Sqrt[241]/23) + 6*(699 + 59*Sqrt[241])*\[Eta]s^((2*(24 + Sqrt[241]))/23) - 2*(2833 + 177*Sqrt[241])*\[Eta]s^((25 + 2*Sqrt[241])/23)))/(10005*Sqrt[241]*\[Alpha]s[\[Mu]0])}};


(* ::Section:: *)
(*Class V*)


Us[V] = << UsV.m;


Ue[V] = << UeV.m;


(* ::Section:: *)
(*Class VI*)


Us[VIa] = {{1, 0, 0, 0, 0}, {0, \[Eta]s^(-12/23), 0, 0, 0}, {0, 0, \[Eta]s^(4/23), 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, \[Eta]s^(-12/23)}};
Us[VIb] = Us[VIc] ={{\[Eta]s^(-12/23), 0, 0}, {0, \[Eta]s^(4/23), 0}, {0, 0, \[Eta]s^(-12/23)}};


Ue[VIa] ={{(-3*\[Alpha]em*(-1 + \[Eta]s))/(23*\[Alpha]s[\[Mu]0]), 0, 0, 0, 0},{0, (2*\[Alpha]em*(-1 + \[Eta]s))/(23*\[Eta]s^(12/23)*\[Alpha]s[\[Mu]0]),(4*\[Alpha]em*(-1 + \[Eta]s^(39/23)))/(13*\[Eta]s^(12/23)*\[Alpha]s[\[Mu]0]), 0, 0},{0, (\[Alpha]em*(-1 + \[Eta]s^(7/23))*\[Eta]s^(4/23))/(28*\[Alpha]s[\[Mu]0]),(-20*\[Alpha]em*(-1 + \[Eta]s)*\[Eta]s^(4/23))/(69*\[Alpha]s[\[Mu]0]), 0, 0},{0, 0, 0, (-6*\[Alpha]em*(-1 + \[Eta]s))/(23*\[Alpha]s[\[Mu]0]), 0}, {0, 0, 0, 0, (2*\[Alpha]em*(-1 + \[Eta]s))/(23*\[Eta]s^(12/23)*\[Alpha]s[\[Mu]0])}};
Ue[VIb] = Ue[VIc] = {{-(\[Alpha]em*(-1 + \[Eta]s))/(23*\[Eta]s^(12/23)*\[Alpha]s[\[Mu]0]), 0, 0}, {0, (\[Alpha]em*(-1 + \[Eta]s)*\[Eta]s^(4/23))/(69*\[Alpha]s[\[Mu]0]), 0}, {0, 0, -(\[Alpha]em*(-1 + \[Eta]s))/(23*\[Eta]s^(12/23)*\[Alpha]s[\[Mu]0])}};


(* ::Section:: *)
(*Class VII*)


Us[VIIa] ={{(-1 + 4*\[Eta]s^(9/46))/(3*\[Eta]s^(3/23)), (16*(-1 + \[Eta]s^(9/46)))/(3*\[Eta]s^(3/23)), 0, 0, 0}, {(1 - \[Eta]s^(9/46))/(12*\[Eta]s^(3/23)), (4 - \[Eta]s^(9/46))/(3*\[Eta]s^(3/23)), 0, 0, 0},{0, 0, (-1 + 16*\[Eta]s^(9/46) - 3*\[Eta]s^(6/23))/(12*\[Eta]s^(3/23)), \[Eta]s^(-3/23) - \[Eta]s^(3/23), (64*(-1 + \[Eta]s^(9/46)))/(3*\[Eta]s^(3/23))},{0, 0, (1 - 16*\[Eta]s^(9/46) + 15*\[Eta]s^(6/23))/(48*\[Eta]s^(3/23)), (-1 + 5*\[Eta]s^(6/23))/(4*\[Eta]s^(3/23)), (-16*(-1 + \[Eta]s^(9/46)))/(3*\[Eta]s^(3/23))},{0, 0, (1 - 4*\[Eta]s^(9/46) + 3*\[Eta]s^(6/23))/(192*\[Eta]s^(3/23)), (-1 + \[Eta]s^(6/23))/(16*\[Eta]s^(3/23)), (4 - \[Eta]s^(9/46))/(3*\[Eta]s^(3/23))}};
Us[VIIb] = {{\[Eta]s^(-3/92), 0}, {0, \[Eta]s^(-3/46)}};
Us[VIIc] = Us[VIIh] = {{(-1 + 4*\[Eta]s^(9/46))/(3*\[Eta]s^(3/23)), (16*(-1 + \[Eta]s^(9/46)))/(3*\[Eta]s^(3/23)), 0, 0, 0}, {(1 - \[Eta]s^(9/46))/(12*\[Eta]s^(3/23)), (4 - \[Eta]s^(9/46))/(3*\[Eta]s^(3/23)), 0, 0, 0},{0, 0, (-1 + 16*\[Eta]s^(9/46) - 3*\[Eta]s^(6/23))/(12*\[Eta]s^(3/23)), \[Eta]s^(-3/23) - \[Eta]s^(3/23), (64*(-1 + \[Eta]s^(9/46)))/(3*\[Eta]s^(3/23))},{0, 0, (1 - 16*\[Eta]s^(9/46) + 15*\[Eta]s^(6/23))/(48*\[Eta]s^(3/23)), (-1 + 5*\[Eta]s^(6/23))/(4*\[Eta]s^(3/23)), (-16*(-1 + \[Eta]s^(9/46)))/(3*\[Eta]s^(3/23))},{0, 0, (1 - 4*\[Eta]s^(9/46) + 3*\[Eta]s^(6/23))/(192*\[Eta]s^(3/23)), (-1 + \[Eta]s^(6/23))/(16*\[Eta]s^(3/23)), (4 - \[Eta]s^(9/46))/(3*\[Eta]s^(3/23))}};
Us[VIId] = Us[VIIi] ={{\[Eta]s^(3/46), (\[Eta]s^(3/46) - \[Eta]s^(3/23))/2}, {0, \[Eta]s^(3/23)}};
Us[VIIe] ={{(-1 + 4*\[Eta]s^(9/46))/(3*\[Eta]s^(3/23)), (16*(-1 + \[Eta]s^(9/46)))/(3*\[Eta]s^(3/23)), 0, 0, 0}, {(1 - \[Eta]s^(9/46))/(12*\[Eta]s^(3/23)), (4 - \[Eta]s^(9/46))/(3*\[Eta]s^(3/23)), 0, 0, 0},{0, 0, (-1 + 16*\[Eta]s^(9/46) - 3*\[Eta]s^(6/23))/(12*\[Eta]s^(3/23)), \[Eta]s^(-3/23) - \[Eta]s^(3/23), (64*(-1 + \[Eta]s^(9/46)))/(3*\[Eta]s^(3/23))},{0, 0, (1 - 16*\[Eta]s^(9/46) + 15*\[Eta]s^(6/23))/(48*\[Eta]s^(3/23)), (-1 + 5*\[Eta]s^(6/23))/(4*\[Eta]s^(3/23)), (-16*(-1 + \[Eta]s^(9/46)))/(3*\[Eta]s^(3/23))},{0, 0, (1 - 4*\[Eta]s^(9/46) + 3*\[Eta]s^(6/23))/(192*\[Eta]s^(3/23)), (-1 + \[Eta]s^(6/23))/(16*\[Eta]s^(3/23)), (4 - \[Eta]s^(9/46))/(3*\[Eta]s^(3/23))}};
Us[VIIf] ={{\[Eta]s^(-3/92), 0}, {0, \[Eta]s^(-3/46)}};
Us[VIIg] ={{\[Eta]s^(3/46), 0}, {0, \[Eta]s^(3/23)}};


Ue[VIIa] ={{(-8*\[Alpha]em*(1 - 4*\[Eta]s^(9/46) - \[Eta]s + 4*\[Eta]s^(55/46)))/(69*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), (-128*\[Alpha]em*(1 - \[Eta]s^(9/46) - \[Eta]s + \[Eta]s^(55/46)))/(69*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), 0, 0, 0},{(2*\[Alpha]em*(1 - \[Eta]s^(9/46) - \[Eta]s + \[Eta]s^(55/46)))/(69*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), (8*\[Alpha]em*(4 - \[Eta]s^(9/46) - 4*\[Eta]s + \[Eta]s^(55/46)))/(69*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), 0, 0, 0},{0, 0, -(\[Alpha]em*(-1921 + 55216*\[Eta]s^(9/46) - 12963*\[Eta]s^(6/23) + 6061*\[Eta]s - 55216*\[Eta]s^(55/46) + 8823*\[Eta]s^(29/23)))/(136068*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]),-(\[Alpha]em*(-5899 + 9019*\[Eta]s^(6/23) - 6061*\[Eta]s + 2941*\[Eta]s^(29/23)))/(11339*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), (64*\[Alpha]em*(-136 - 119*\[Eta]s^(9/46) + 345*\[Eta]s^(6/23) - 209*\[Eta]s + 119*\[Eta]s^(55/46)))/(1173*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0])},{0, 0, (\[Alpha]em*(-1921 + 55216*\[Eta]s^(9/46) - 64815*\[Eta]s^(6/23) + 46081*\[Eta]s - 55216*\[Eta]s^(55/46) + 20655*\[Eta]s^(29/23)))/(544272*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]),(\[Alpha]em*(-5899 + 45095*\[Eta]s^(6/23) - 46081*\[Eta]s + 6885*\[Eta]s^(29/23)))/(45356*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), (-16*\[Alpha]em*(-136 - 119*\[Eta]s^(9/46) + 1725*\[Eta]s^(6/23) - 1589*\[Eta]s + 119*\[Eta]s^(55/46)))/(1173*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0])},{0, 0, (\[Alpha]em*(-1921 + 13804*\[Eta]s^(9/46) - 12963*\[Eta]s^(6/23) + 6061*\[Eta]s - 13804*\[Eta]s^(55/46) + 8823*\[Eta]s^(29/23)))/(2177088*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]),(\[Alpha]em*(-5899 + 9019*\[Eta]s^(6/23) - 6061*\[Eta]s + 2941*\[Eta]s^(29/23)))/(181424*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), -(\[Alpha]em*(-544 - 119*\[Eta]s^(9/46) + 1380*\[Eta]s^(6/23) - 836*\[Eta]s + 119*\[Eta]s^(55/46)))/(1173*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0])}};
Ue[VIIb] = {{(-8*\[Alpha]em*(-1 + \[Eta]s))/(23*\[Eta]s^(3/92)*\[Alpha]s[\[Mu]0]), 0}, {0, (-13*\[Alpha]em*(-1 + \[Eta]s))/(23*\[Eta]s^(3/46)*\[Alpha]s[\[Mu]0])}};
Ue[VIIc] = Ue[VIIh] ={{-(\[Alpha]em*(-1 - 8*\[Eta]s^(9/46) + \[Eta]s + 8*\[Eta]s^(55/46)))/(69*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), (-16*\[Alpha]em*(-1 - 2*\[Eta]s^(9/46) + \[Eta]s + 2*\[Eta]s^(55/46)))/(69*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), 0, 0, 0},{(\[Alpha]em*(-1 - 2*\[Eta]s^(9/46) + \[Eta]s + 2*\[Eta]s^(55/46)))/(276*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), (2*\[Alpha]em*(-2 - \[Eta]s^(9/46) + 2*\[Eta]s + \[Eta]s^(55/46)))/(69*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), 0, 0, 0},{0, 0, (\[Alpha]em*(1 + 32*\[Eta]s^(9/46) - 9*\[Eta]s^(6/23) - \[Eta]s - 32*\[Eta]s^(55/46) + 9*\[Eta]s^(29/23)))/(276*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), (\[Alpha]em*(-1 - 3*\[Eta]s^(6/23) + \[Eta]s + 3*\[Eta]s^(29/23)))/(23*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]),(-64*\[Alpha]em*(-1 - 2*\[Eta]s^(9/46) + \[Eta]s + 2*\[Eta]s^(55/46)))/(69*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0])}, {0, 0, -(\[Alpha]em*(1 + 32*\[Eta]s^(9/46) - 45*\[Eta]s^(6/23) - \[Eta]s - 32*\[Eta]s^(55/46) + 45*\[Eta]s^(29/23)))/(1104*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]),-(\[Alpha]em*(-1 - 15*\[Eta]s^(6/23) + \[Eta]s + 15*\[Eta]s^(29/23)))/(92*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), (16*\[Alpha]em*(-1 - 2*\[Eta]s^(9/46) + \[Eta]s + 2*\[Eta]s^(55/46)))/(69*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0])},{0, 0, -(\[Alpha]em*(1 + 8*\[Eta]s^(9/46) - 9*\[Eta]s^(6/23) - \[Eta]s - 8*\[Eta]s^(55/46) + 9*\[Eta]s^(29/23)))/(4416*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), -(\[Alpha]em*(-1 - 3*\[Eta]s^(6/23) + \[Eta]s + 3*\[Eta]s^(29/23)))/(368*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]),(2*\[Alpha]em*(-2 - \[Eta]s^(9/46) + 2*\[Eta]s + \[Eta]s^(55/46)))/(69*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0])}};
Ue[VIId] = Ue[VIIi] = {{(-2*\[Alpha]em*(-1 + \[Eta]s)*\[Eta]s^(3/46))/(23*\[Alpha]s[\[Mu]0]), (\[Alpha]em*\[Eta]s^(3/46)*(2 - 3*\[Eta]s^(3/46) - 2*\[Eta]s + 3*\[Eta]s^(49/46)))/(46*\[Alpha]s[\[Mu]0])}, {0, (-3*\[Alpha]em*(-1 + \[Eta]s)*\[Eta]s^(3/23))/(23*\[Alpha]s[\[Mu]0])}};
Ue[VIIe] ={{(-2*\[Alpha]em*(1 - 4*\[Eta]s^(9/46) - \[Eta]s + 4*\[Eta]s^(55/46)))/(69*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), (-32*\[Alpha]em*(1 - \[Eta]s^(9/46) - \[Eta]s + \[Eta]s^(55/46)))/(69*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), 0, 0, 0},{(\[Alpha]em*(1 - \[Eta]s^(9/46) - \[Eta]s + \[Eta]s^(55/46)))/(138*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), (2*\[Alpha]em*(4 - \[Eta]s^(9/46) - 4*\[Eta]s + \[Eta]s^(55/46)))/(69*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), 0, 0, 0},{0, 0, (\[Alpha]em*(-1 + 16*\[Eta]s^(9/46) - 3*\[Eta]s^(6/23) + \[Eta]s - 16*\[Eta]s^(55/46) + 3*\[Eta]s^(29/23)))/(138*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), (2*\[Alpha]em*(1 - \[Eta]s^(6/23) - \[Eta]s + \[Eta]s^(29/23)))/(23*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]),(-128*\[Alpha]em*(1 - \[Eta]s^(9/46) - \[Eta]s + \[Eta]s^(55/46)))/(69*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0])}, {0, 0, -(\[Alpha]em*(-1 + 16*\[Eta]s^(9/46) - 15*\[Eta]s^(6/23) + \[Eta]s - 16*\[Eta]s^(55/46) + 15*\[Eta]s^(29/23)))/(552*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]),-(\[Alpha]em*(1 - 5*\[Eta]s^(6/23) - \[Eta]s + 5*\[Eta]s^(29/23)))/(46*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), (32*\[Alpha]em*(1 - \[Eta]s^(9/46) - \[Eta]s + \[Eta]s^(55/46)))/(69*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0])},{0, 0, -(\[Alpha]em*(-1 + 4*\[Eta]s^(9/46) - 3*\[Eta]s^(6/23) + \[Eta]s - 4*\[Eta]s^(55/46) + 3*\[Eta]s^(29/23)))/(2208*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]), -(\[Alpha]em*(1 - \[Eta]s^(6/23) - \[Eta]s + \[Eta]s^(29/23)))/(184*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0]),(2*\[Alpha]em*(4 - \[Eta]s^(9/46) - 4*\[Eta]s + \[Eta]s^(55/46)))/(69*\[Eta]s^(3/23)*\[Alpha]s[\[Mu]0])}};
Ue[VIIf] ={{(-2*\[Alpha]em*(-1 + \[Eta]s))/(23*\[Eta]s^(3/92)*\[Alpha]s[\[Mu]0]), 0}, {0, (-2*\[Alpha]em*(-1 + \[Eta]s))/(23*\[Eta]s^(3/46)*\[Alpha]s[\[Mu]0])}};
Ue[VIIg] ={{(-2*\[Alpha]em*(-1 + \[Eta]s)*\[Eta]s^(3/46))/(23*\[Alpha]s[\[Mu]0]), 0}, {0, (-2*\[Alpha]em*(-1 + \[Eta]s)*\[Eta]s^(3/23))/(23*\[Alpha]s[\[Mu]0])}};


==> anc/UeV.m <==
(* ::Package:: *)

Ue[V] ={{(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.557893/\[Eta]s^1.04348) - 
 0.156052/\[Eta]s^0.899395 - 0.0526725/\[Eta]s^0.521739 - 
 0.0252182/\[Eta]s^0.422989 - 0.661612/\[Eta]s^0.0434783 - 
 3.36746 \[Eta]s^0.100605 - 2.1137 \[Eta]s^0.130435 - 
 0.591157 \[Eta]s^0.145649 + 0.367737 \[Eta]s^0.26087 - 
 0.466452 \[Eta]s^0.408619 + 0.901603 \[Eta]s^0.478261 + 
 0.412964 \[Eta]s^0.577011 + 3.88713 \[Eta]s^1.13043 + 
 0.894233 \[Eta]s^1.14565 + 1.5933 \[Eta]s^1.26087 - 
 0.0647555 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.407296/\[Eta]s^1.04348) - 
 0.14116/\[Eta]s^0.899395 + 0.138333/\[Eta]s^0.521739 + 
 0.083305/\[Eta]s^0.422989 - 0.882149/\[Eta]s^0.0434783 - 
 1.91201 \[Eta]s^0.100605 + 4.79951 \[Eta]s^0.130435 + 
 0.322468 \[Eta]s^0.145649 - 0.755194 \[Eta]s^0.26087 - 
 0.0237787 \[Eta]s^0.408619 - 0.601069 \[Eta]s^0.478261 - 
 0.332481 \[Eta]s^0.577011 - 0.647854 \[Eta]s^1.13043 - 
 0.10303 \[Eta]s^1.14565 + 0.531101 \[Eta]s^1.26087 - 
 0.0686902 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(3.71504/\[Eta]s^1.04348) - 
 0.84224/\[Eta]s^0.899395 - 1.73242/\[Eta]s^0.521739 - 
 1.24559/\[Eta]s^0.422989 - 2.64645/\[Eta]s^0.0434783 - 
 23.6921 \[Eta]s^0.100605 - 29.6084 \[Eta]s^0.130435 - 
 3.01114 \[Eta]s^0.145649 + 4.35182 \[Eta]s^0.26087 - 
 5.32974 \[Eta]s^0.408619 + 14.4257 \[Eta]s^0.478261 + 
 7.82056 \[Eta]s^0.577011 + 15.5485 \[Eta]s^1.13043 + 
 5.62068 \[Eta]s^1.14565 + 25.4929 \[Eta]s^1.26087 - 
 1.43691 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(1.39025/\[Eta]s^1.04348) - 
 0.773626/\[Eta]s^0.899395 + 1.99784/\[Eta]s^0.521739 + 
 1.6542/\[Eta]s^0.422989 - 3.5286/\[Eta]s^0.0434783 + 
 4.0997 \[Eta]s^0.100605 + 13.6255 \[Eta]s^0.130435 + 
 1.45195 \[Eta]s^0.145649 - 7.03966 \[Eta]s^0.26087 - 
 0.800606 \[Eta]s^0.408619 - 9.6171 \[Eta]s^0.478261 - 
 4.66402 \[Eta]s^0.577011 - 2.59142 \[Eta]s^1.13043 - 
 0.0317653 \[Eta]s^1.14565 + 8.49762 \[Eta]s^1.26087 - 
 0.889765 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0842877/\[Eta]s^1.04348 + 
 0.0786706/\[Eta]s^0.899395 - 0.123436/\[Eta]s^0.521739 + 
 0.00857605/\[Eta]s^0.422989 + 0.572762/\[Eta]s^0.0434783 - 
 3.36746 \[Eta]s^0.100605 + 5.21318 \[Eta]s^0.130435 + 
 0.531682 \[Eta]s^0.145649 - 0.980714 \[Eta]s^0.26087 + 
 0.303641 \[Eta]s^0.408619 - 1.50691 \[Eta]s^0.478261 + 
 0.412964 \[Eta]s^0.577011 - 1.53792 \[Eta]s^1.13043 + 
 0.894233 \[Eta]s^1.14565 - 0.518803 \[Eta]s^1.26087 - 
 0.0647555 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0277617/\[Eta]s^1.04348) + 
 0.076533/\[Eta]s^0.899395 + 0.0214138/\[Eta]s^0.521739 - 
 0.0583024/\[Eta]s^0.422989 + 0.763683/\[Eta]s^0.0434783 - 
 1.91201 \[Eta]s^0.100605 + 0.328223 \[Eta]s^0.130435 - 
 0.0758 \[Eta]s^0.145649 + 0.325179 \[Eta]s^0.26087 - 
 0.0249434 \[Eta]s^0.408619 + 1.00461 \[Eta]s^0.478261 - 
 0.332481 \[Eta]s^0.577011 + 0.25632 \[Eta]s^1.13043 - 
 0.10303 \[Eta]s^1.14565 - 0.172934 \[Eta]s^1.26087 - 
 0.0686902 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.02267/\[Eta]s^1.04348 + 
 0.412849/\[Eta]s^0.899395 - 1.49514/\[Eta]s^0.521739 + 
 0.637409/\[Eta]s^0.422989 + 2.29105/\[Eta]s^0.0434783 - 
 23.6921 \[Eta]s^0.100605 + 52.5401 \[Eta]s^0.130435 + 
 3.39705 \[Eta]s^0.145649 - 12.2166 \[Eta]s^0.26087 + 
 3.66148 \[Eta]s^0.408619 - 24.1106 \[Eta]s^0.478261 + 
 7.82056 \[Eta]s^0.577011 - 6.15168 \[Eta]s^1.13043 + 
 5.62068 \[Eta]s^1.14565 - 8.30085 \[Eta]s^1.26087 - 
 1.43691 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0837211/\[Eta]s^1.04348) + 
 0.436956/\[Eta]s^0.899395 + 0.518419/\[Eta]s^0.521739 - 
 0.949598/\[Eta]s^0.422989 + 3.05473/\[Eta]s^0.0434783 + 
 4.0997 \[Eta]s^0.100605 - 19.3571 \[Eta]s^0.130435 - 
 1.41812 \[Eta]s^0.145649 + 5.2395 \[Eta]s^0.26087 - 
 0.287282 \[Eta]s^0.408619 + 16.0737 \[Eta]s^0.478261 - 
 4.66402 \[Eta]s^0.577011 + 1.02528 \[Eta]s^1.13043 - 
 0.0317653 \[Eta]s^1.14565 - 2.76695 \[Eta]s^1.26087 - 
 0.889765 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.162831/\[Eta]s^1.04348) - 
 0.156052/\[Eta]s^0.899395 + 0.243624/\[Eta]s^0.521739 - 
 0.0252182/\[Eta]s^0.422989 - 1.05667/\[Eta]s^0.0434783 - 
 3.36746 \[Eta]s^0.100605 + 1.0468 \[Eta]s^0.130435 - 
 0.591157 \[Eta]s^0.145649 + 0.960329 \[Eta]s^0.26087 - 
 0.466452 \[Eta]s^0.408619 + 0.605307 \[Eta]s^0.478261 + 
 0.412964 \[Eta]s^0.577011 + 0.726632 \[Eta]s^1.13043 + 
 0.894233 \[Eta]s^1.14565 + 1.00071 \[Eta]s^1.26087 - 
 0.0647555 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.119453/\[Eta]s^1.04348 - 
 0.14116/\[Eta]s^0.899395 - 0.0591983/\[Eta]s^0.521739 + 
 0.083305/\[Eta]s^0.422989 - 1.4089/\[Eta]s^0.0434783 - 
 1.91201 \[Eta]s^0.100605 + 4.27276 \[Eta]s^0.130435 + 
 0.322468 \[Eta]s^0.145649 - 0.557663 \[Eta]s^0.26087 - 
 0.0237787 \[Eta]s^0.408619 - 0.403538 \[Eta]s^0.478261 - 
 0.332481 \[Eta]s^0.577011 - 0.121105 \[Eta]s^1.13043 - 
 0.10303 \[Eta]s^1.14565 + 0.33357 \[Eta]s^1.26087 - 
 0.0686902 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(2.13479/\[Eta]s^1.04348) - 
 0.84224/\[Eta]s^0.899395 + 3.00833/\[Eta]s^0.521739 - 
 1.24559/\[Eta]s^0.422989 - 4.2267/\[Eta]s^0.0434783 - 
 23.6921 \[Eta]s^0.100605 - 16.9664 \[Eta]s^0.130435 - 
 3.01114 \[Eta]s^0.145649 + 13.8333 \[Eta]s^0.26087 - 
 5.32974 \[Eta]s^0.408619 + 9.68491 \[Eta]s^0.478261 + 
 7.82056 \[Eta]s^0.577011 + 2.90653 \[Eta]s^1.13043 + 
 5.62068 \[Eta]s^1.14565 + 16.0114 \[Eta]s^1.26087 - 
 1.43691 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.716744/\[Eta]s^1.04348 - 
 0.773626/\[Eta]s^0.899395 - 1.16266/\[Eta]s^0.521739 + 
 1.6542/\[Eta]s^0.422989 - 5.63559/\[Eta]s^0.0434783 + 
 4.0997 \[Eta]s^0.100605 + 11.5185 \[Eta]s^0.130435 + 
 1.45195 \[Eta]s^0.145649 - 3.87917 \[Eta]s^0.26087 - 
 0.800606 \[Eta]s^0.408619 - 6.45661 \[Eta]s^0.478261 - 
 4.66402 \[Eta]s^0.577011 - 0.484421 \[Eta]s^1.13043 - 
 0.0317653 \[Eta]s^1.14565 + 5.33713 \[Eta]s^1.26087 - 
 0.889765 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.107884/\[Eta]s^1.04348 + 
 0.103201/\[Eta]s^0.899395 - 0.0791251/\[Eta]s^0.521739 - 
 0.0940691/\[Eta]s^0.422989 + 0.572762/\[Eta]s^0.0434783 - 
 1.69345 \[Eta]s^0.100605 + 2.64839 \[Eta]s^0.130435 + 
 0.381149 \[Eta]s^0.145649 - 0.554631 \[Eta]s^0.26087 + 
 0.34036 \[Eta]s^0.408619 + 0.0286349 \[Eta]s^0.577011 - 
 1.53792 \[Eta]s^1.13043 + 1.0144 \[Eta]s^1.14565 - 
 1.03761 \[Eta]s^1.26087 - 0.199975 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.40021/\[Eta]s^1.04348 + 
 0.805343/\[Eta]s^0.899395 - 0.786173/\[Eta]s^0.521739 - 
 1.00491/\[Eta]s^0.422989 + 2.29105/\[Eta]s^0.0434783 + 
 3.09195 \[Eta]s^0.100605 + 11.5035 \[Eta]s^0.130435 + 
 0.988518 \[Eta]s^0.145649 - 5.39926 \[Eta]s^0.26087 + 
 4.24898 \[Eta]s^0.408619 + 1.67129 \[Eta]s^0.577011 - 
 6.15168 \[Eta]s^1.13043 + 7.54329 \[Eta]s^1.14565 - 
 16.6017 \[Eta]s^1.26087 - 3.60043 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0255119/\[Eta]s^1.04348 - 
 0.0773793/\[Eta]s^0.899395 + 0.0213142/\[Eta]s^0.521739 + 
 0.00555045/\[Eta]s^0.422989 - 0.859143/\[Eta]s^0.0434783 + 
 3.31026 \[Eta]s^0.100605 - 2.47948 \[Eta]s^0.130435 - 
 0.0880805 \[Eta]s^0.145649 + 0.051315 \[Eta]s^0.26087 - 
 0.00730417 \[Eta]s^0.408619 + 0.0714889 \[Eta]s^0.577011 + 
 0.0140729 \[Eta]s^1.14565 + 0.0118729 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (0.408191/\[Eta]s^1.04348 - 
 1.23807/\[Eta]s^0.899395 + 0.341027/\[Eta]s^0.521739 + 
 0.0888072/\[Eta]s^0.422989 - 13.7463/\[Eta]s^0.0434783 + 
 52.9642 \[Eta]s^0.100605 - 39.6717 \[Eta]s^0.130435 - 
 1.40929 \[Eta]s^0.145649 + 0.821041 \[Eta]s^0.26087 - 
 0.116867 \[Eta]s^0.408619 + 1.14382 \[Eta]s^0.577011 + 
 0.225166 \[Eta]s^1.14565 + 
 0.189967 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.107884/\[Eta]s^1.04348 + 
 0.103201/\[Eta]s^0.899395 - 0.0791251/\[Eta]s^0.521739 - 
 0.0940691/\[Eta]s^0.422989 + 0.572762/\[Eta]s^0.0434783 - 
 1.69345 \[Eta]s^0.100605 + 2.64839 \[Eta]s^0.130435 + 
 0.381149 \[Eta]s^0.145649 - 0.554631 \[Eta]s^0.26087 + 
 0.34036 \[Eta]s^0.408619 + 0.0286349 \[Eta]s^0.577011 - 
 1.53792 \[Eta]s^1.13043 + 1.0144 \[Eta]s^1.14565 - 
 1.03761 \[Eta]s^1.26087 - 0.199975 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.40021/\[Eta]s^1.04348 + 
 0.805343/\[Eta]s^0.899395 - 0.786173/\[Eta]s^0.521739 - 
 1.00491/\[Eta]s^0.422989 + 2.29105/\[Eta]s^0.0434783 + 
 3.09195 \[Eta]s^0.100605 + 11.5035 \[Eta]s^0.130435 + 
 0.988518 \[Eta]s^0.145649 - 5.39926 \[Eta]s^0.26087 + 
 4.24898 \[Eta]s^0.408619 + 1.67129 \[Eta]s^0.577011 - 
 6.15168 \[Eta]s^1.13043 + 7.54329 \[Eta]s^1.14565 - 
 16.6017 \[Eta]s^1.26087 - 3.60043 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0255119/\[Eta]s^1.04348 - 
 0.0773793/\[Eta]s^0.899395 + 0.0213142/\[Eta]s^0.521739 + 
 0.00555045/\[Eta]s^0.422989 - 0.859143/\[Eta]s^0.0434783 + 
 3.31026 \[Eta]s^0.100605 - 2.47948 \[Eta]s^0.130435 - 
 0.0880805 \[Eta]s^0.145649 + 0.051315 \[Eta]s^0.26087 - 
 0.00730417 \[Eta]s^0.408619 + 0.0714889 \[Eta]s^0.577011 + 
 0.0140729 \[Eta]s^1.14565 + 0.0118729 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (0.408191/\[Eta]s^1.04348 - 
 1.23807/\[Eta]s^0.899395 + 0.341027/\[Eta]s^0.521739 + 
 0.0888072/\[Eta]s^0.422989 - 13.7463/\[Eta]s^0.0434783 + 
 52.9642 \[Eta]s^0.100605 - 39.6717 \[Eta]s^0.130435 - 
 1.40929 \[Eta]s^0.145649 + 0.821041 \[Eta]s^0.26087 - 
 0.116867 \[Eta]s^0.408619 + 1.14382 \[Eta]s^0.577011 + 
 0.225166 \[Eta]s^1.14565 + 
 0.189967 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, (
0.0579984 \[Alpha]em (1. \[Eta]s^1.84412 + 
 0.35273 \[Eta]s^1.98821 - 0.559524 \[Eta]s^2.36586 - 
 0.984658 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 + 
 1.63651 \[Eta]s^3.03325 - 4.93697 \[Eta]s^3.14847 + 
 1.29921 \[Eta]s^3.29622 - 
 16.6073 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), (
0.579984 \[Alpha]em (1. \[Eta]s^1.84412 + 0.35273 \[Eta]s^1.98821 - 
 0.559524 \[Eta]s^2.36586 - 0.984658 \[Eta]s^2.46461 + 
 18.8 \[Eta]s^3.01804 + 1.63651 \[Eta]s^3.03325 - 
 4.93697 \[Eta]s^3.14847 + 1.29921 \[Eta]s^3.29622 - 
 16.6073 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), 0, 0, 0, (
0.0579984 \[Alpha]em (1. \[Eta]s^1.84412 + 
 0.35273 \[Eta]s^1.98821 - 0.559524 \[Eta]s^2.36586 - 
 0.984658 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 + 
 1.63651 \[Eta]s^3.03325 - 4.93697 \[Eta]s^3.14847 + 
 1.29921 \[Eta]s^3.29622 - 
 16.6073 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), (
0.579984 \[Alpha]em (1. \[Eta]s^1.84412 + 0.35273 \[Eta]s^1.98821 - 
 0.559524 \[Eta]s^2.36586 - 0.984658 \[Eta]s^2.46461 + 
 18.8 \[Eta]s^3.01804 + 1.63651 \[Eta]s^3.03325 - 
 4.93697 \[Eta]s^3.14847 + 1.29921 \[Eta]s^3.29622 - 
 16.6073 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), 0, 0, 0, (
0.0579984 \[Alpha]em (1. \[Eta]s^1.84412 + 
 0.35273 \[Eta]s^1.98821 - 0.559524 \[Eta]s^2.36586 - 
 0.984658 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 + 
 1.63651 \[Eta]s^3.03325 - 4.93697 \[Eta]s^3.14847 + 
 1.29921 \[Eta]s^3.29622 - 
 16.6073 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), (
0.579984 \[Alpha]em (1. \[Eta]s^1.84412 + 0.35273 \[Eta]s^1.98821 - 
 0.559524 \[Eta]s^2.36586 - 0.984658 \[Eta]s^2.46461 + 
 18.8 \[Eta]s^3.01804 + 1.63651 \[Eta]s^3.03325 - 
 4.93697 \[Eta]s^3.14847 + 1.29921 \[Eta]s^3.29622 - 
 16.6073 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), 0, 0, 0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(3.34736/\[Eta]s^1.04348) - 
 0.956305/\[Eta]s^0.899395 + 0.158017/\[Eta]s^0.521739 + 
 0.00732482/\[Eta]s^0.422989 + 3.29765/\[Eta]s^0.0434783 + 
 3.64875 \[Eta]s^0.100605 + 1.58527 \[Eta]s^0.130435 + 
 0.556958 \[Eta]s^0.145649 + 0.551605 \[Eta]s^0.26087 + 
 0.167634 \[Eta]s^0.408619 - 1.53323 \[Eta]s^0.478261 - 
 0.698933 \[Eta]s^0.577011 - 2.94075 \[Eta]s^1.13043 - 
 0.616752 \[Eta]s^1.14565 - 0.0462482 \[Eta]s^1.26087 + 
 0.166371 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(2.44378/\[Eta]s^1.04348) - 
 0.865045/\[Eta]s^0.899395 - 0.414998/\[Eta]s^0.521739 - 
 0.0241966/\[Eta]s^0.422989 + 4.39686/\[Eta]s^0.0434783 + 
 2.07173 \[Eta]s^0.100605 - 3.59963 \[Eta]s^0.130435 - 
 0.303813 \[Eta]s^0.145649 - 1.13279 \[Eta]s^0.26087 + 
 0.00854564 \[Eta]s^0.408619 + 1.02215 \[Eta]s^0.478261 + 
 0.562716 \[Eta]s^0.577011 + 0.490126 \[Eta]s^1.13043 + 
 0.0710598 \[Eta]s^1.14565 - 0.0154161 \[Eta]s^1.26087 + 
 0.17648 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(22.2902/\[Eta]s^1.04348) - 
 5.16135/\[Eta]s^0.899395 + 5.19725/\[Eta]s^0.521739 + 
 0.361793/\[Eta]s^0.422989 + 13.1906/\[Eta]s^0.0434783 + 
 25.6712 \[Eta]s^0.100605 + 22.2063 \[Eta]s^0.130435 + 
 2.83695 \[Eta]s^0.145649 + 6.52773 \[Eta]s^0.26087 + 
 1.91541 \[Eta]s^0.408619 - 24.5317 \[Eta]s^0.478261 - 
 13.2361 \[Eta]s^0.577011 - 11.763 \[Eta]s^1.13043 - 
 3.87658 \[Eta]s^1.14565 - 0.739972 \[Eta]s^1.26087 + 
 3.69173 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(8.34151/\[Eta]s^1.04348) - 
 4.74087/\[Eta]s^0.899395 - 5.99351/\[Eta]s^0.521739 - 
 0.480475/\[Eta]s^0.422989 + 17.5874/\[Eta]s^0.0434783 - 
 4.44215 \[Eta]s^0.100605 - 10.2191 \[Eta]s^0.130435 - 
 1.36795 \[Eta]s^0.145649 - 10.5595 \[Eta]s^0.26087 + 
 0.287723 \[Eta]s^0.408619 + 16.3544 \[Eta]s^0.478261 + 
 7.89374 \[Eta]s^0.577011 + 1.9605 \[Eta]s^1.13043 + 
 0.0219086 \[Eta]s^1.14565 - 0.246657 \[Eta]s^1.26087 + 
 2.28599 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.505726/\[Eta]s^1.04348 + 
 0.482103/\[Eta]s^0.899395 + 0.370307/\[Eta]s^0.521739 - 
 0.00249099/\[Eta]s^0.422989 - 1.40831/\[Eta]s^0.0434783 + 
 3.64875 \[Eta]s^0.100605 - 3.90988 \[Eta]s^0.130435 - 
 0.500925 \[Eta]s^0.145649 - 1.47107 \[Eta]s^0.26087 - 
 0.109123 \[Eta]s^0.408619 + 2.17757 \[Eta]s^0.478261 - 
 0.698933 \[Eta]s^0.577011 + 1.17038 \[Eta]s^1.13043 - 
 0.616752 \[Eta]s^1.14565 + 0.196277 \[Eta]s^1.26087 + 
 0.166371 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.16657/\[Eta]s^1.04348) + 
 0.469003/\[Eta]s^0.899395 - 0.0642414/\[Eta]s^0.521739 + 
 0.0169344/\[Eta]s^0.422989 - 1.87774/\[Eta]s^0.0434783 + 
 2.07173 \[Eta]s^0.100605 - 0.246167 \[Eta]s^0.130435 + 
 0.0714149 \[Eta]s^0.145649 + 0.487768 \[Eta]s^0.26087 + 
 0.00896421 \[Eta]s^0.408619 - 1.45171 \[Eta]s^0.478261 + 
 0.562716 \[Eta]s^0.577011 - 0.195063 \[Eta]s^1.13043 + 
 0.0710598 \[Eta]s^1.14565 + 0.0654257 \[Eta]s^1.26087 + 
 0.17648 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (6.136/\[Eta]s^1.04348 + 2.52999/\[Eta]s^0.899395 + 
 4.48543/\[Eta]s^0.521739 - 0.185141/\[Eta]s^0.422989 - 
 5.63323/\[Eta]s^0.0434783 + 25.6712 \[Eta]s^0.100605 - 
 39.4051 \[Eta]s^0.130435 - 3.20053 \[Eta]s^0.145649 - 
 18.3249 \[Eta]s^0.26087 - 1.31587 \[Eta]s^0.408619 + 
 34.8411 \[Eta]s^0.478261 - 13.2361 \[Eta]s^0.577011 + 
 4.68152 \[Eta]s^1.13043 - 3.87658 \[Eta]s^1.14565 + 
 3.14043 \[Eta]s^1.26087 + 3.69173 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.502326/\[Eta]s^1.04348) + 
 2.67772/\[Eta]s^0.899395 - 1.55526/\[Eta]s^0.521739 + 
 0.275819/\[Eta]s^0.422989 - 7.51097/\[Eta]s^0.0434783 - 
 4.44215 \[Eta]s^0.100605 + 14.5178 \[Eta]s^0.130435 + 
 1.33608 \[Eta]s^0.145649 + 7.85925 \[Eta]s^0.26087 + 
 0.103244 \[Eta]s^0.408619 - 23.2274 \[Eta]s^0.478261 + 
 7.89374 \[Eta]s^0.577011 - 0.780253 \[Eta]s^1.13043 + 
 0.0219086 \[Eta]s^1.14565 + 1.04681 \[Eta]s^1.26087 + 
 2.28599 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.976988/\[Eta]s^1.04348) - 
 0.956305/\[Eta]s^0.899395 - 0.730871/\[Eta]s^0.521739 + 
 0.00732482/\[Eta]s^0.422989 + 0.927275/\[Eta]s^0.0434783 + 
 3.64875 \[Eta]s^0.100605 - 0.785098 \[Eta]s^0.130435 + 
 0.556958 \[Eta]s^0.145649 + 1.44049 \[Eta]s^0.26087 + 
 0.167634 \[Eta]s^0.408619 - 0.644341 \[Eta]s^0.478261 - 
 0.698933 \[Eta]s^0.577011 - 0.570383 \[Eta]s^1.13043 - 
 0.616752 \[Eta]s^1.14565 - 0.935137 \[Eta]s^1.26087 + 
 0.166371 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.716716/\[Eta]s^1.04348 - 
 0.865045/\[Eta]s^0.899395 + 0.177595/\[Eta]s^0.521739 - 
 0.0241966/\[Eta]s^0.422989 + 1.23637/\[Eta]s^0.0434783 + 
 2.07173 \[Eta]s^0.100605 - 3.20457 \[Eta]s^0.130435 - 
 0.303813 \[Eta]s^0.145649 - 0.836495 \[Eta]s^0.26087 + 
 0.00854564 \[Eta]s^0.408619 + 0.429561 \[Eta]s^0.478261 + 
 0.562716 \[Eta]s^0.577011 + 0.0950638 \[Eta]s^1.13043 + 
 0.0710598 \[Eta]s^1.14565 - 0.311712 \[Eta]s^1.26087 + 
 0.17648 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(12.8088/\[Eta]s^1.04348) - 
 5.16135/\[Eta]s^0.899395 - 9.02498/\[Eta]s^0.521739 + 
 0.361793/\[Eta]s^0.422989 + 3.7091/\[Eta]s^0.0434783 + 
 25.6712 \[Eta]s^0.100605 + 12.7248 \[Eta]s^0.130435 + 
 2.83695 \[Eta]s^0.145649 + 20.75 \[Eta]s^0.26087 + 
 1.91541 \[Eta]s^0.408619 - 10.3095 \[Eta]s^0.478261 - 
 13.2361 \[Eta]s^0.577011 - 2.28153 \[Eta]s^1.13043 - 
 3.87658 \[Eta]s^1.14565 - 14.9622 \[Eta]s^1.26087 + 
 3.69173 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (4.30047/\[Eta]s^1.04348 - 
 4.74087/\[Eta]s^0.899395 + 3.48797/\[Eta]s^0.521739 - 
 0.480475/\[Eta]s^0.422989 + 4.94547/\[Eta]s^0.0434783 - 
 4.44215 \[Eta]s^0.100605 - 8.63889 \[Eta]s^0.130435 - 
 1.36795 \[Eta]s^0.145649 - 5.81875 \[Eta]s^0.26087 + 
 0.287723 \[Eta]s^0.408619 + 6.87297 \[Eta]s^0.478261 + 
 7.89374 \[Eta]s^0.577011 + 0.380255 \[Eta]s^1.13043 + 
 0.0219086 \[Eta]s^1.14565 - 4.9874 \[Eta]s^1.26087 + 
 2.28599 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.647305/\[Eta]s^1.04348 + 
 0.632431/\[Eta]s^0.899395 + 0.237375/\[Eta]s^0.521739 + 
 0.0273232/\[Eta]s^0.422989 - 1.40831/\[Eta]s^0.0434783 + 
 1.83491 \[Eta]s^0.100605 - 1.98629 \[Eta]s^0.130435 - 
 0.3591 \[Eta]s^0.145649 - 0.831946 \[Eta]s^0.26087 - 
 0.122319 \[Eta]s^0.408619 - 0.0484639 \[Eta]s^0.577011 + 
 1.17038 \[Eta]s^1.13043 - 0.699629 \[Eta]s^1.14565 + 
 0.392554 \[Eta]s^1.26087 + 0.513779 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (8.40125/\[Eta]s^1.04348 + 
 4.93524/\[Eta]s^0.899395 + 2.35852/\[Eta]s^0.521739 + 
 0.291886/\[Eta]s^0.422989 - 5.63323/\[Eta]s^0.0434783 - 
 3.35023 \[Eta]s^0.100605 - 8.62764 \[Eta]s^0.130435 - 
 0.931332 \[Eta]s^0.145649 - 8.09888 \[Eta]s^0.26087 - 
 1.52701 \[Eta]s^0.408619 - 2.82862 \[Eta]s^0.577011 + 
 4.68152 \[Eta]s^1.13043 - 5.20261 \[Eta]s^1.14565 + 
 6.28087 \[Eta]s^1.26087 + 9.25026 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.153071/\[Eta]s^1.04348 - 
 0.47419/\[Eta]s^0.899395 - 0.0639425/\[Eta]s^0.521739 - 
 0.00161218/\[Eta]s^0.422989 + 2.11246/\[Eta]s^0.0434783 - 
 3.58678 \[Eta]s^0.100605 + 1.85961 \[Eta]s^0.130435 + 
 0.082985 \[Eta]s^0.145649 + 0.0769726 \[Eta]s^0.26087 + 
 0.00262498 \[Eta]s^0.408619 - 0.120993 \[Eta]s^0.577011 - 
 0.00970607 \[Eta]s^1.14565 - 0.0305041 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (2.44914/\[Eta]s^1.04348 - 
 7.58704/\[Eta]s^0.899395 - 1.02308/\[Eta]s^0.521739 - 
 0.0257948/\[Eta]s^0.422989 + 33.7994/\[Eta]s^0.0434783 - 
 57.3884 \[Eta]s^0.100605 + 29.7538 \[Eta]s^0.130435 + 
 1.32776 \[Eta]s^0.145649 + 1.23156 \[Eta]s^0.26087 + 
 0.0419997 \[Eta]s^0.408619 - 1.93589 \[Eta]s^0.577011 - 
 0.155297 \[Eta]s^1.14565 - 
 0.488066 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.647305/\[Eta]s^1.04348 + 
 0.632431/\[Eta]s^0.899395 + 0.237375/\[Eta]s^0.521739 + 
 0.0273232/\[Eta]s^0.422989 - 1.40831/\[Eta]s^0.0434783 + 
 1.83491 \[Eta]s^0.100605 - 1.98629 \[Eta]s^0.130435 - 
 0.3591 \[Eta]s^0.145649 - 0.831946 \[Eta]s^0.26087 - 
 0.122319 \[Eta]s^0.408619 - 0.0484639 \[Eta]s^0.577011 + 
 1.17038 \[Eta]s^1.13043 - 0.699629 \[Eta]s^1.14565 + 
 0.392554 \[Eta]s^1.26087 + 0.513779 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (8.40125/\[Eta]s^1.04348 + 
 4.93524/\[Eta]s^0.899395 + 2.35852/\[Eta]s^0.521739 + 
 0.291886/\[Eta]s^0.422989 - 5.63323/\[Eta]s^0.0434783 - 
 3.35023 \[Eta]s^0.100605 - 8.62764 \[Eta]s^0.130435 - 
 0.931332 \[Eta]s^0.145649 - 8.09888 \[Eta]s^0.26087 - 
 1.52701 \[Eta]s^0.408619 - 2.82862 \[Eta]s^0.577011 + 
 4.68152 \[Eta]s^1.13043 - 5.20261 \[Eta]s^1.14565 + 
 6.28087 \[Eta]s^1.26087 + 9.25026 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.153071/\[Eta]s^1.04348 - 
 0.47419/\[Eta]s^0.899395 - 0.0639425/\[Eta]s^0.521739 - 
 0.00161218/\[Eta]s^0.422989 + 2.11246/\[Eta]s^0.0434783 - 
 3.58678 \[Eta]s^0.100605 + 1.85961 \[Eta]s^0.130435 + 
 0.082985 \[Eta]s^0.145649 + 0.0769726 \[Eta]s^0.26087 + 
 0.00262498 \[Eta]s^0.408619 - 0.120993 \[Eta]s^0.577011 - 
 0.00970607 \[Eta]s^1.14565 - 0.0305041 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (2.44914/\[Eta]s^1.04348 - 
 7.58704/\[Eta]s^0.899395 - 1.02308/\[Eta]s^0.521739 - 
 0.0257948/\[Eta]s^0.422989 + 33.7994/\[Eta]s^0.0434783 - 
 57.3884 \[Eta]s^0.100605 + 29.7538 \[Eta]s^0.130435 + 
 1.32776 \[Eta]s^0.145649 + 1.23156 \[Eta]s^0.26087 + 
 0.0419997 \[Eta]s^0.408619 - 1.93589 \[Eta]s^0.577011 - 
 0.155297 \[Eta]s^1.14565 - 
 0.488066 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, (
0.347991 \[Alpha]em (1. \[Eta]s^1.84412 + 
 0.360262 \[Eta]s^1.98821 + 0.279762 \[Eta]s^2.36586 + 
 0.047667 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 - 
 0.256974 \[Eta]s^3.03325 - 1.23424 \[Eta]s^3.14847 - 
 0.0778186 \[Eta]s^3.29622 + 
 2.23135 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), (
3.47991 \[Alpha]em (1. \[Eta]s^1.84412 + 0.360262 \[Eta]s^1.98821 + 
 0.279762 \[Eta]s^2.36586 + 0.047667 \[Eta]s^2.46461 - 
 2.35 \[Eta]s^3.01804 - 0.256974 \[Eta]s^3.03325 - 
 1.23424 \[Eta]s^3.14847 - 0.0778186 \[Eta]s^3.29622 + 
 2.23135 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), 0, 0, 0, (
0.347991 \[Alpha]em (1. \[Eta]s^1.84412 + 
 0.360262 \[Eta]s^1.98821 + 0.279762 \[Eta]s^2.36586 + 
 0.047667 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 - 
 0.256974 \[Eta]s^3.03325 - 1.23424 \[Eta]s^3.14847 - 
 0.0778186 \[Eta]s^3.29622 + 
 2.23135 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), (
3.47991 \[Alpha]em (1. \[Eta]s^1.84412 + 0.360262 \[Eta]s^1.98821 + 
 0.279762 \[Eta]s^2.36586 + 0.047667 \[Eta]s^2.46461 - 
 2.35 \[Eta]s^3.01804 - 0.256974 \[Eta]s^3.03325 - 
 1.23424 \[Eta]s^3.14847 - 0.0778186 \[Eta]s^3.29622 + 
 2.23135 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), 0, 0, 0, (
0.347991 \[Alpha]em (1. \[Eta]s^1.84412 + 
 0.360262 \[Eta]s^1.98821 + 0.279762 \[Eta]s^2.36586 + 
 0.047667 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 - 
 0.256974 \[Eta]s^3.03325 - 1.23424 \[Eta]s^3.14847 - 
 0.0778186 \[Eta]s^3.29622 + 
 2.23135 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), (
3.47991 \[Alpha]em (1. \[Eta]s^1.84412 + 0.360262 \[Eta]s^1.98821 + 
 0.279762 \[Eta]s^2.36586 + 0.047667 \[Eta]s^2.46461 - 
 2.35 \[Eta]s^3.01804 - 0.256974 \[Eta]s^3.03325 - 
 1.23424 \[Eta]s^3.14847 - 0.0778186 \[Eta]s^3.29622 + 
 2.23135 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), 0, 0, 0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0348683/\[Eta]s^1.04348 + 
 0.00704709/\[Eta]s^0.899395 + 0.0131681/\[Eta]s^0.521739 + 
 0.00422268/\[Eta]s^0.422989 + 0.0196235/\[Eta]s^0.0434783 + 
 0.176168 \[Eta]s^0.100605 + 0.132106 \[Eta]s^0.130435 + 
 0.0300206 \[Eta]s^0.145649 - 0.0919342 \[Eta]s^0.26087 + 
 0.0661943 \[Eta]s^0.408619 - 0.0305255 \[Eta]s^0.478261 - 
 0.0130949 \[Eta]s^0.577011 - 0.158681 \[Eta]s^1.13043 - 
 0.054726 \[Eta]s^1.14565 - 0.128761 \[Eta]s^1.26087 - 
 0.00569642 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.025456/\[Eta]s^1.04348 + 
 0.00637459/\[Eta]s^0.899395 - 0.0345831/\[Eta]s^0.521739 - 
 0.0139491/\[Eta]s^0.422989 + 0.0261647/\[Eta]s^0.0434783 + 
 0.100027 \[Eta]s^0.100605 - 0.299969 \[Eta]s^0.130435 - 
 0.0163758 \[Eta]s^0.145649 + 0.188799 \[Eta]s^0.26087 + 
 0.00337445 \[Eta]s^0.408619 + 0.0203503 \[Eta]s^0.478261 + 
 0.0105428 \[Eta]s^0.577011 + 0.0264468 \[Eta]s^1.13043 + 
 0.00630532 \[Eta]s^1.14565 - 0.0429202 \[Eta]s^1.26087 - 
 0.00604255 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.23219/\[Eta]s^1.04348 + 
 0.0380344/\[Eta]s^0.899395 + 0.433104/\[Eta]s^0.521739 + 
 0.20857/\[Eta]s^0.422989 + 0.0784941/\[Eta]s^0.0434783 + 
 1.23945 \[Eta]s^0.100605 + 1.85052 \[Eta]s^0.130435 + 
 0.152914 \[Eta]s^0.145649 - 1.08796 \[Eta]s^0.26087 + 
 0.756345 \[Eta]s^0.408619 - 0.488408 \[Eta]s^0.478261 - 
 0.247987 \[Eta]s^0.577011 - 0.634724 \[Eta]s^1.13043 - 
 0.343979 \[Eta]s^1.14565 - 2.06017 \[Eta]s^1.26087 - 
 0.126402 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0868907/\[Eta]s^1.04348 + 
 0.0349359/\[Eta]s^0.899395 - 0.499459/\[Eta]s^0.521739 - 
 0.276988/\[Eta]s^0.422989 + 0.104659/\[Eta]s^0.0434783 - 
 0.214475 \[Eta]s^0.100605 - 0.851595 \[Eta]s^0.130435 - 
 0.073734 \[Eta]s^0.145649 + 1.75992 \[Eta]s^0.26087 + 
 0.113614 \[Eta]s^0.408619 + 0.325606 \[Eta]s^0.478261 + 
 0.147894 \[Eta]s^0.577011 + 0.105787 \[Eta]s^1.13043 + 
 0.001944 \[Eta]s^1.14565 - 0.686724 \[Eta]s^1.26087 - 
 0.078271 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00526798/\[Eta]s^1.04348) - 
 0.00355265/\[Eta]s^0.899395 + 0.0308589/\[Eta]s^0.521739 - 
 0.00143602/\[Eta]s^0.422989 - 0.0213128/\[Eta]s^0.0434783 + 
 0.176168 \[Eta]s^0.100605 - 0.325824 \[Eta]s^0.130435 - 
 0.0270003 \[Eta]s^0.145649 + 0.245178 \[Eta]s^0.26087 - 
 0.0430898 \[Eta]s^0.408619 - 0.013023 \[Eta]s^0.478261 - 
 0.0130949 \[Eta]s^0.577011 + 0.0399437 \[Eta]s^1.13043 - 
 0.054726 \[Eta]s^1.14565 + 0.0218747 \[Eta]s^1.26087 - 
 0.00569642 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0017351/\[Eta]s^1.04348 - 
 0.00345612/\[Eta]s^0.899395 - 0.00535345/\[Eta]s^0.521739 + 
 0.00976249/\[Eta]s^0.422989 - 0.0284171/\[Eta]s^0.0434783 + 
 0.100027 \[Eta]s^0.100605 - 0.0205139 \[Eta]s^0.130435 + 
 0.00384934 \[Eta]s^0.145649 - 0.0812947 \[Eta]s^0.26087 + 
 0.00353973 \[Eta]s^0.408619 + 0.00868202 \[Eta]s^0.478261 + 
 0.0105428 \[Eta]s^0.577011 - 0.00665728 \[Eta]s^1.13043 + 
 0.00630532 \[Eta]s^1.14565 + 0.00729155 \[Eta]s^1.26087 - 
 0.00604255 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0639167/\[Eta]s^1.04348) - 
 0.0186437/\[Eta]s^0.899395 + 0.373786/\[Eta]s^0.521739 - 
 0.106731/\[Eta]s^0.422989 - 0.0852512/\[Eta]s^0.0434783 + 
 1.23945 \[Eta]s^0.100605 - 3.28376 \[Eta]s^0.130435 - 
 0.172512 \[Eta]s^0.145649 + 3.05415 \[Eta]s^0.26087 - 
 0.519602 \[Eta]s^0.408619 - 0.208368 \[Eta]s^0.478261 - 
 0.247987 \[Eta]s^0.577011 + 0.159775 \[Eta]s^1.13043 - 
 0.343979 \[Eta]s^1.14565 + 0.349995 \[Eta]s^1.26087 - 
 0.126402 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.00523257/\[Eta]s^1.04348 - 
 0.0197323/\[Eta]s^0.899395 - 0.129605/\[Eta]s^0.521739 + 
 0.159006/\[Eta]s^0.422989 - 0.113668/\[Eta]s^0.0434783 - 
 0.214475 \[Eta]s^0.100605 + 1.20982 \[Eta]s^0.130435 + 
 0.0720162 \[Eta]s^0.145649 - 1.30988 \[Eta]s^0.26087 + 
 0.0407682 \[Eta]s^0.408619 + 0.138912 \[Eta]s^0.478261 + 
 0.147894 \[Eta]s^0.577011 - 0.0266291 \[Eta]s^1.13043 + 
 0.001944 \[Eta]s^1.14565 + 0.116665 \[Eta]s^1.26087 - 
 0.078271 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.010177/\[Eta]s^1.04348 + 
 0.00704709/\[Eta]s^0.899395 - 0.060906/\[Eta]s^0.521739 + 
 0.00422268/\[Eta]s^0.422989 + 0.0443149/\[Eta]s^0.0434783 + 
 0.176168 \[Eta]s^0.100605 - 0.0654249 \[Eta]s^0.130435 + 
 0.0300206 \[Eta]s^0.145649 - 0.240082 \[Eta]s^0.26087 + 
 0.0661943 \[Eta]s^0.408619 + 0.0435485 \[Eta]s^0.478261 - 
 0.0130949 \[Eta]s^0.577011 + 0.03885 \[Eta]s^1.13043 - 
 0.054726 \[Eta]s^1.14565 + 0.0193874 \[Eta]s^1.26087 - 
 0.00569642 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00746579/\[Eta]s^1.04348) + 
 0.00637459/\[Eta]s^0.899395 + 0.0147996/\[Eta]s^0.521739 - 
 0.0139491/\[Eta]s^0.422989 + 0.0590865/\[Eta]s^0.0434783 + 
 0.100027 \[Eta]s^0.100605 - 0.267048 \[Eta]s^0.130435 - 
 0.0163758 \[Eta]s^0.145649 + 0.139416 \[Eta]s^0.26087 + 
 0.00337445 \[Eta]s^0.408619 - 0.0290324 \[Eta]s^0.478261 + 
 0.0105428 \[Eta]s^0.577011 - 0.00647499 \[Eta]s^1.13043 + 
 0.00630532 \[Eta]s^1.14565 + 0.00646247 \[Eta]s^1.26087 - 
 0.00604255 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.133425/\[Eta]s^1.04348 + 
 0.0380344/\[Eta]s^0.899395 - 0.752081/\[Eta]s^0.521739 + 
 0.20857/\[Eta]s^0.422989 + 0.17726/\[Eta]s^0.0434783 + 
 1.23945 \[Eta]s^0.100605 + 1.0604 \[Eta]s^0.130435 + 
 0.152914 \[Eta]s^0.145649 - 3.45833 \[Eta]s^0.26087 + 
 0.756345 \[Eta]s^0.408619 + 0.696777 \[Eta]s^0.478261 - 
 0.247987 \[Eta]s^0.577011 + 0.1554 \[Eta]s^1.13043 - 
 0.343979 \[Eta]s^1.14565 + 0.310199 \[Eta]s^1.26087 - 
 0.126402 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0447965/\[Eta]s^1.04348) + 
 0.0349359/\[Eta]s^0.899395 + 0.290664/\[Eta]s^0.521739 - 
 0.276988/\[Eta]s^0.422989 + 0.236346/\[Eta]s^0.0434783 - 
 0.214475 \[Eta]s^0.100605 - 0.719907 \[Eta]s^0.130435 - 
 0.073734 \[Eta]s^0.145649 + 0.969792 \[Eta]s^0.26087 + 
 0.113614 \[Eta]s^0.408619 - 0.464518 \[Eta]s^0.478261 + 
 0.147894 \[Eta]s^0.577011 - 0.0259 \[Eta]s^1.13043 + 
 0.001944 \[Eta]s^1.14565 + 0.1034 \[Eta]s^1.26087 - 
 0.078271 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00674276/\[Eta]s^1.04348) - 
 0.00466043/\[Eta]s^0.899395 + 0.0197813/\[Eta]s^0.521739 + 
 0.0157515/\[Eta]s^0.422989 - 0.0213128/\[Eta]s^0.0434783 + 
 0.0885927 \[Eta]s^0.100605 - 0.165524 \[Eta]s^0.130435 - 
 0.0193558 \[Eta]s^0.145649 + 0.138658 \[Eta]s^0.26087 - 
 0.0483005 \[Eta]s^0.408619 - 0.000908001 \[Eta]s^0.577011 + 
 0.0399437 \[Eta]s^1.13043 - 0.0620799 \[Eta]s^1.14565 + 
 0.0437493 \[Eta]s^1.26087 - 0.0175915 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0875131/\[Eta]s^1.04348) - 
 0.0363682/\[Eta]s^0.899395 + 0.196543/\[Eta]s^0.521739 + 
 0.168269/\[Eta]s^0.422989 - 0.0852512/\[Eta]s^0.0434783 - 
 0.161755 \[Eta]s^0.100605 - 0.71897 \[Eta]s^0.130435 - 
 0.0501998 \[Eta]s^0.145649 + 1.34981 \[Eta]s^0.26087 - 
 0.602974 \[Eta]s^0.408619 - 0.0529958 \[Eta]s^0.577011 + 
 0.159775 \[Eta]s^1.13043 - 0.461641 \[Eta]s^1.14565 + 
 0.699989 \[Eta]s^1.26087 - 0.316723 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00159449/\[Eta]s^1.04348) + 
 0.00349434/\[Eta]s^0.899395 - 0.00532854/\[Eta]s^0.521739 - 
 0.0009294/\[Eta]s^0.422989 + 0.0319692/\[Eta]s^0.0434783 - 
 0.173176 \[Eta]s^0.100605 + 0.154968 \[Eta]s^0.130435 + 
 0.00447298 \[Eta]s^0.145649 - 0.0128288 \[Eta]s^0.26087 + 
 0.00103654 \[Eta]s^0.408619 - 0.00226688 \[Eta]s^0.577011 - 
 0.000861245 \[Eta]s^1.14565 + 0.00104444 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (-(0.0255119/\[Eta]s^1.04348) + 
 0.0559095/\[Eta]s^0.899395 - 0.0852566/\[Eta]s^0.521739 - 
 0.0148704/\[Eta]s^0.422989 + 0.511507/\[Eta]s^0.0434783 - 
 2.77081 \[Eta]s^0.100605 + 2.47948 \[Eta]s^0.130435 + 
 0.0715676 \[Eta]s^0.145649 - 0.20526 \[Eta]s^0.26087 + 
 0.0165846 \[Eta]s^0.408619 - 0.0362701 \[Eta]s^0.577011 - 
 0.0137799 \[Eta]s^1.14565 + 
 0.016711 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00674276/\[Eta]s^1.04348) - 
 0.00466043/\[Eta]s^0.899395 + 0.0197813/\[Eta]s^0.521739 + 
 0.0157515/\[Eta]s^0.422989 - 0.0213128/\[Eta]s^0.0434783 + 
 0.0885927 \[Eta]s^0.100605 - 0.165524 \[Eta]s^0.130435 - 
 0.0193558 \[Eta]s^0.145649 + 0.138658 \[Eta]s^0.26087 - 
 0.0483005 \[Eta]s^0.408619 - 0.000908001 \[Eta]s^0.577011 + 
 0.0399437 \[Eta]s^1.13043 - 0.0620799 \[Eta]s^1.14565 + 
 0.0437493 \[Eta]s^1.26087 - 0.0175915 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0875131/\[Eta]s^1.04348) - 
 0.0363682/\[Eta]s^0.899395 + 0.196543/\[Eta]s^0.521739 + 
 0.168269/\[Eta]s^0.422989 - 0.0852512/\[Eta]s^0.0434783 - 
 0.161755 \[Eta]s^0.100605 - 0.71897 \[Eta]s^0.130435 - 
 0.0501998 \[Eta]s^0.145649 + 1.34981 \[Eta]s^0.26087 - 
 0.602974 \[Eta]s^0.408619 - 0.0529958 \[Eta]s^0.577011 + 
 0.159775 \[Eta]s^1.13043 - 0.461641 \[Eta]s^1.14565 + 
 0.699989 \[Eta]s^1.26087 - 0.316723 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00159449/\[Eta]s^1.04348) + 
 0.00349434/\[Eta]s^0.899395 - 0.00532854/\[Eta]s^0.521739 - 
 0.0009294/\[Eta]s^0.422989 + 0.0319692/\[Eta]s^0.0434783 - 
 0.173176 \[Eta]s^0.100605 + 0.154968 \[Eta]s^0.130435 + 
 0.00447298 \[Eta]s^0.145649 - 0.0128288 \[Eta]s^0.26087 + 
 0.00103654 \[Eta]s^0.408619 - 0.00226688 \[Eta]s^0.577011 - 
 0.000861245 \[Eta]s^1.14565 + 0.00104444 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (-(0.0255119/\[Eta]s^1.04348) + 
 0.0559095/\[Eta]s^0.899395 - 0.0852566/\[Eta]s^0.521739 - 
 0.0148704/\[Eta]s^0.422989 + 0.511507/\[Eta]s^0.0434783 - 
 2.77081 \[Eta]s^0.100605 + 2.47948 \[Eta]s^0.130435 + 
 0.0715676 \[Eta]s^0.145649 - 0.20526 \[Eta]s^0.26087 + 
 0.0165846 \[Eta]s^0.408619 - 0.0362701 \[Eta]s^0.577011 - 
 0.0137799 \[Eta]s^1.14565 + 
 0.016711 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 
0, -((0.0036249 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.25486 \[Eta]s^1.98821 - 2.2381 \[Eta]s^2.36586 - 
2.63803 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 + 
1.32971 \[Eta]s^3.03325 - 19.7479 \[Eta]s^3.14847 + 
2.94993 \[Eta]s^3.29622 + 
0.289521 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), -((
 0.036249 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.25486 \[Eta]s^1.98821 - 2.2381 \[Eta]s^2.36586 - 
2.63803 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 + 
1.32971 \[Eta]s^3.03325 - 19.7479 \[Eta]s^3.14847 + 
2.94993 \[Eta]s^3.29622 + 
0.289521 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.0036249 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.25486 \[Eta]s^1.98821 - 2.2381 \[Eta]s^2.36586 - 
2.63803 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 + 
1.32971 \[Eta]s^3.03325 - 19.7479 \[Eta]s^3.14847 + 
2.94993 \[Eta]s^3.29622 + 
0.289521 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), -((
 0.036249 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.25486 \[Eta]s^1.98821 - 2.2381 \[Eta]s^2.36586 - 
2.63803 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 + 
1.32971 \[Eta]s^3.03325 - 19.7479 \[Eta]s^3.14847 + 
2.94993 \[Eta]s^3.29622 + 
0.289521 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.0036249 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.25486 \[Eta]s^1.98821 - 2.2381 \[Eta]s^2.36586 - 
2.63803 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 + 
1.32971 \[Eta]s^3.03325 - 19.7479 \[Eta]s^3.14847 + 
2.94993 \[Eta]s^3.29622 + 
0.289521 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), -((
 0.036249 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.25486 \[Eta]s^1.98821 - 2.2381 \[Eta]s^2.36586 - 
2.63803 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 + 
1.32971 \[Eta]s^3.03325 - 19.7479 \[Eta]s^3.14847 + 
2.94993 \[Eta]s^3.29622 + 
0.289521 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), 0, 0, 0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.20921/\[Eta]s^1.04348 + 
 0.073764/\[Eta]s^0.899395 - 0.0395044/\[Eta]s^0.521739 - 
 0.00689468/\[Eta]s^0.422989 - 0.26456/\[Eta]s^0.0434783 - 
 0.266863 \[Eta]s^0.100605 - 0.0990795 \[Eta]s^0.130435 - 
 0.0406109 \[Eta]s^0.145649 - 0.137901 \[Eta]s^0.26087 + 
 0.0765531 \[Eta]s^0.408619 + 0.273326 \[Eta]s^0.478261 + 
 0.109912 \[Eta]s^0.577011 + 0.220405 \[Eta]s^1.13043 + 
 0.0336682 \[Eta]s^1.14565 - 0.117389 \[Eta]s^1.26087 - 
 0.024035 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.152736/\[Eta]s^1.04348 + 
 0.0667248/\[Eta]s^0.899395 + 0.103749/\[Eta]s^0.521739 + 
 0.0227757/\[Eta]s^0.422989 - 0.352747/\[Eta]s^0.0434783 - 
 0.151523 \[Eta]s^0.100605 + 0.224977 \[Eta]s^0.130435 + 
 0.0221527 \[Eta]s^0.145649 + 0.283198 \[Eta]s^0.26087 + 
 0.00390251 \[Eta]s^0.408619 - 0.182217 \[Eta]s^0.478261 - 
 0.0884908 \[Eta]s^0.577011 - 0.0367342 \[Eta]s^1.13043 - 
 0.00387913 \[Eta]s^1.14565 - 0.0391297 \[Eta]s^1.26087 - 
 0.0254955 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.39314/\[Eta]s^1.04348 + 
 0.398118/\[Eta]s^0.899395 - 1.29931/\[Eta]s^0.521739 - 
 0.340547/\[Eta]s^0.422989 - 1.05824/\[Eta]s^0.0434783 - 
 1.87755 \[Eta]s^0.100605 - 1.38789 \[Eta]s^0.130435 - 
 0.206857 \[Eta]s^0.145649 - 1.63193 \[Eta]s^0.26087 + 
 0.874706 \[Eta]s^0.408619 + 4.37322 \[Eta]s^0.478261 + 
 2.08146 \[Eta]s^0.577011 + 0.88162 \[Eta]s^1.13043 + 
 0.211621 \[Eta]s^1.14565 - 1.87823 \[Eta]s^1.26087 - 
 0.533332 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.521344/\[Eta]s^1.04348 + 
 0.365684/\[Eta]s^0.899395 + 1.49838/\[Eta]s^0.521739 + 
 0.452259/\[Eta]s^0.422989 - 1.41099/\[Eta]s^0.0434783 + 
 0.324891 \[Eta]s^0.100605 + 0.638696 \[Eta]s^0.130435 + 
 0.0997447 \[Eta]s^0.145649 + 2.63987 \[Eta]s^0.26087 + 
 0.131394 \[Eta]s^0.408619 - 2.91548 \[Eta]s^0.478261 - 
 1.24134 \[Eta]s^0.577011 - 0.146937 \[Eta]s^1.13043 - 
 0.00119598 \[Eta]s^1.14565 - 0.626075 \[Eta]s^1.26087 - 
 0.33025 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0316079/\[Eta]s^1.04348) - 
 0.0371867/\[Eta]s^0.899395 - 0.0925768/\[Eta]s^0.521739 + 
 0.00234471/\[Eta]s^0.422989 + 0.126991/\[Eta]s^0.0434783 - 
 0.266863 \[Eta]s^0.100605 + 0.244368 \[Eta]s^0.130435 + 
 0.0365251 \[Eta]s^0.145649 + 0.367768 \[Eta]s^0.26087 - 
 0.0498329 \[Eta]s^0.408619 - 0.32443 \[Eta]s^0.478261 + 
 0.109912 \[Eta]s^0.577011 - 0.0975539 \[Eta]s^1.13043 + 
 0.0336682 \[Eta]s^1.14565 + 0.00251119 \[Eta]s^1.26087 - 
 0.024035 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0104106/\[Eta]s^1.04348 - 
 0.0361763/\[Eta]s^0.899395 + 0.0160603/\[Eta]s^0.521739 - 
 0.01594/\[Eta]s^0.422989 + 0.169321/\[Eta]s^0.0434783 - 
 0.151523 \[Eta]s^0.100605 + 0.0153855 \[Eta]s^0.130435 - 
 0.00520725 \[Eta]s^0.145649 - 0.121942 \[Eta]s^0.26087 + 
 0.00409366 \[Eta]s^0.408619 + 0.216287 \[Eta]s^0.478261 - 
 0.0884908 \[Eta]s^0.577011 + 0.016259 \[Eta]s^1.13043 - 
 0.00387913 \[Eta]s^1.14565 + 0.000837065 \[Eta]s^1.26087 - 
 0.0254955 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.3835/\[Eta]s^1.04348) - 
 0.195149/\[Eta]s^0.899395 - 1.12136/\[Eta]s^0.521739 + 
 0.174269/\[Eta]s^0.422989 + 0.507962/\[Eta]s^0.0434783 - 
 1.87755 \[Eta]s^0.100605 + 2.46282 \[Eta]s^0.130435 + 
 0.233368 \[Eta]s^0.145649 + 4.58122 \[Eta]s^0.26087 - 
 0.600914 \[Eta]s^0.408619 - 5.19088 \[Eta]s^0.478261 + 
 2.08146 \[Eta]s^0.577011 - 0.390216 \[Eta]s^1.13043 + 
 0.211621 \[Eta]s^1.14565 + 0.0401791 \[Eta]s^1.26087 - 
 0.533332 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0313954/\[Eta]s^1.04348 - 
 0.206544/\[Eta]s^0.899395 + 0.388814/\[Eta]s^0.521739 - 
 0.259621/\[Eta]s^0.422989 + 0.677283/\[Eta]s^0.0434783 + 
 0.324891 \[Eta]s^0.100605 - 0.907363 \[Eta]s^0.130435 - 
 0.097421 \[Eta]s^0.145649 - 1.96481 \[Eta]s^0.26087 + 
 0.047148 \[Eta]s^0.408619 + 3.46059 \[Eta]s^0.478261 - 
 1.24134 \[Eta]s^0.577011 + 0.065036 \[Eta]s^1.13043 - 
 0.00119598 \[Eta]s^1.14565 + 0.013393 \[Eta]s^1.26087 - 
 0.33025 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0610618/\[Eta]s^1.04348 + 
 0.073764/\[Eta]s^0.899395 + 0.182718/\[Eta]s^0.521739 - 
 0.00689468/\[Eta]s^0.422989 - 0.116412/\[Eta]s^0.0434783 - 
 0.266863 \[Eta]s^0.100605 + 0.0490687 \[Eta]s^0.130435 - 
 0.0406109 \[Eta]s^0.145649 - 0.360123 \[Eta]s^0.26087 + 
 0.0765531 \[Eta]s^0.408619 + 0.051104 \[Eta]s^0.478261 + 
 0.109912 \[Eta]s^0.577011 + 0.0722568 \[Eta]s^1.13043 + 
 0.0336682 \[Eta]s^1.14565 + 0.104833 \[Eta]s^1.26087 - 
 0.024035 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0447947/\[Eta]s^1.04348) + 
 0.0667248/\[Eta]s^0.899395 - 0.0443988/\[Eta]s^0.521739 + 
 0.0227757/\[Eta]s^0.422989 - 0.155216/\[Eta]s^0.0434783 - 
 0.151523 \[Eta]s^0.100605 + 0.200286 \[Eta]s^0.130435 + 
 0.0221527 \[Eta]s^0.145649 + 0.209124 \[Eta]s^0.26087 + 
 0.00390251 \[Eta]s^0.408619 - 0.0340693 \[Eta]s^0.478261 - 
 0.0884908 \[Eta]s^0.577011 - 0.0120428 \[Eta]s^1.13043 - 
 0.00387913 \[Eta]s^1.14565 + 0.0349444 \[Eta]s^1.26087 - 
 0.0254955 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.800548/\[Eta]s^1.04348 + 
 0.398118/\[Eta]s^0.899395 + 2.25624/\[Eta]s^0.521739 - 
 0.340547/\[Eta]s^0.422989 - 0.465647/\[Eta]s^0.0434783 - 
 1.87755 \[Eta]s^0.100605 - 0.795301 \[Eta]s^0.130435 - 
 0.206857 \[Eta]s^0.145649 - 5.18749 \[Eta]s^0.26087 + 
 0.874706 \[Eta]s^0.408619 + 0.817664 \[Eta]s^0.478261 + 
 2.08146 \[Eta]s^0.577011 + 0.289027 \[Eta]s^1.13043 + 
 0.211621 \[Eta]s^1.14565 + 1.67733 \[Eta]s^1.26087 - 
 0.533332 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.268779/\[Eta]s^1.04348) + 
 0.365684/\[Eta]s^0.899395 - 0.871992/\[Eta]s^0.521739 + 
 0.452259/\[Eta]s^0.422989 - 0.620863/\[Eta]s^0.0434783 + 
 0.324891 \[Eta]s^0.100605 + 0.539931 \[Eta]s^0.130435 + 
 0.0997447 \[Eta]s^0.145649 + 1.45469 \[Eta]s^0.26087 + 
 0.131394 \[Eta]s^0.408619 - 0.545109 \[Eta]s^0.478261 - 
 1.24134 \[Eta]s^0.577011 - 0.0481712 \[Eta]s^1.13043 - 
 0.00119598 \[Eta]s^1.14565 + 0.55911 \[Eta]s^1.26087 - 
 0.33025 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0404565/\[Eta]s^1.04348) - 
 0.0487822/\[Eta]s^0.899395 - 0.0593438/\[Eta]s^0.521739 - 
 0.0257186/\[Eta]s^0.422989 + 0.126991/\[Eta]s^0.0434783 - 
 0.134202 \[Eta]s^0.100605 + 0.124143 \[Eta]s^0.130435 + 
 0.0261839 \[Eta]s^0.145649 + 0.207987 \[Eta]s^0.26087 - 
 0.0558591 \[Eta]s^0.408619 + 0.00762126 \[Eta]s^0.577011 - 
 0.0975539 \[Eta]s^1.13043 + 0.0381924 \[Eta]s^1.14565 + 
 0.00502239 \[Eta]s^1.26087 - 0.074224 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.525078/\[Eta]s^1.04348) - 
 0.380677/\[Eta]s^0.899395 - 0.58963/\[Eta]s^0.521739 - 
 0.274745/\[Eta]s^0.422989 + 0.507962/\[Eta]s^0.0434783 + 
 0.24503 \[Eta]s^0.100605 + 0.539227 \[Eta]s^0.130435 + 
 0.0679085 \[Eta]s^0.145649 + 2.02472 \[Eta]s^0.26087 - 
 0.697333 \[Eta]s^0.408619 + 0.444818 \[Eta]s^0.577011 - 
 0.390216 \[Eta]s^1.13043 + 0.284008 \[Eta]s^1.14565 + 
 0.0803582 \[Eta]s^1.26087 - 1.33636 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00956697/\[Eta]s^1.04348) + 
 0.0365763/\[Eta]s^0.899395 + 0.0159856/\[Eta]s^0.521739 + 
 0.0015175/\[Eta]s^0.422989 - 0.190486/\[Eta]s^0.0434783 + 
 0.262331 \[Eta]s^0.100605 - 0.116226 \[Eta]s^0.130435 - 
 0.00605089 \[Eta]s^0.145649 - 0.0192431 \[Eta]s^0.26087 + 
 0.00119874 \[Eta]s^0.408619 + 0.019027 \[Eta]s^0.577011 + 
 0.00052985 \[Eta]s^1.14565 + 0.00440683 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (-(0.153071/\[Eta]s^1.04348) + 
 0.585222/\[Eta]s^0.899395 + 0.25577/\[Eta]s^0.521739 + 
 0.02428/\[Eta]s^0.422989 - 3.04777/\[Eta]s^0.0434783 + 
 4.19729 \[Eta]s^0.100605 - 1.85961 \[Eta]s^0.130435 - 
 0.0968142 \[Eta]s^0.145649 - 0.30789 \[Eta]s^0.26087 + 
 0.0191799 \[Eta]s^0.408619 + 0.304432 \[Eta]s^0.577011 + 
 0.0084776 \[Eta]s^1.14565 + 
 0.0705093 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0404565/\[Eta]s^1.04348) - 
 0.0487822/\[Eta]s^0.899395 - 0.0593438/\[Eta]s^0.521739 - 
 0.0257186/\[Eta]s^0.422989 + 0.126991/\[Eta]s^0.0434783 - 
 0.134202 \[Eta]s^0.100605 + 0.124143 \[Eta]s^0.130435 + 
 0.0261839 \[Eta]s^0.145649 + 0.207987 \[Eta]s^0.26087 - 
 0.0558591 \[Eta]s^0.408619 + 0.00762126 \[Eta]s^0.577011 - 
 0.0975539 \[Eta]s^1.13043 + 0.0381924 \[Eta]s^1.14565 + 
 0.00502239 \[Eta]s^1.26087 - 0.074224 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.525078/\[Eta]s^1.04348) - 
 0.380677/\[Eta]s^0.899395 - 0.58963/\[Eta]s^0.521739 - 
 0.274745/\[Eta]s^0.422989 + 0.507962/\[Eta]s^0.0434783 + 
 0.24503 \[Eta]s^0.100605 + 0.539227 \[Eta]s^0.130435 + 
 0.0679085 \[Eta]s^0.145649 + 2.02472 \[Eta]s^0.26087 - 
 0.697333 \[Eta]s^0.408619 + 0.444818 \[Eta]s^0.577011 - 
 0.390216 \[Eta]s^1.13043 + 0.284008 \[Eta]s^1.14565 + 
 0.0803582 \[Eta]s^1.26087 - 1.33636 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00956697/\[Eta]s^1.04348) + 
 0.0365763/\[Eta]s^0.899395 + 0.0159856/\[Eta]s^0.521739 + 
 0.0015175/\[Eta]s^0.422989 - 0.190486/\[Eta]s^0.0434783 + 
 0.262331 \[Eta]s^0.100605 - 0.116226 \[Eta]s^0.130435 - 
 0.00605089 \[Eta]s^0.145649 - 0.0192431 \[Eta]s^0.26087 + 
 0.00119874 \[Eta]s^0.408619 + 0.019027 \[Eta]s^0.577011 + 
 0.00052985 \[Eta]s^1.14565 + 0.00440683 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (-(0.153071/\[Eta]s^1.04348) + 
 0.585222/\[Eta]s^0.899395 + 0.25577/\[Eta]s^0.521739 + 
 0.02428/\[Eta]s^0.422989 - 3.04777/\[Eta]s^0.0434783 + 
 4.19729 \[Eta]s^0.100605 - 1.85961 \[Eta]s^0.130435 - 
 0.0968142 \[Eta]s^0.145649 - 0.30789 \[Eta]s^0.26087 + 
 0.0191799 \[Eta]s^0.408619 + 0.304432 \[Eta]s^0.577011 + 
 0.0084776 \[Eta]s^1.14565 + 
 0.0705093 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 
0, -((0.0217494 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.444617 \[Eta]s^1.98821 + 1.11905 \[Eta]s^2.36586 + 
0.717885 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 - 
0.299797 \[Eta]s^3.03325 - 4.93697 \[Eta]s^3.14847 + 
0.568595 \[Eta]s^3.29622 + 
3.73663 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), -((
 0.217494 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.444617 \[Eta]s^1.98821 + 1.11905 \[Eta]s^2.36586 + 
0.717885 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 - 
0.299797 \[Eta]s^3.03325 - 4.93697 \[Eta]s^3.14847 + 
0.568595 \[Eta]s^3.29622 + 
3.73663 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.0217494 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.444617 \[Eta]s^1.98821 + 1.11905 \[Eta]s^2.36586 + 
0.717885 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 - 
0.299797 \[Eta]s^3.03325 - 4.93697 \[Eta]s^3.14847 + 
0.568595 \[Eta]s^3.29622 + 
3.73663 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), -((
 0.217494 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.444617 \[Eta]s^1.98821 + 1.11905 \[Eta]s^2.36586 + 
0.717885 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 - 
0.299797 \[Eta]s^3.03325 - 4.93697 \[Eta]s^3.14847 + 
0.568595 \[Eta]s^3.29622 + 
3.73663 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.0217494 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.444617 \[Eta]s^1.98821 + 1.11905 \[Eta]s^2.36586 + 
0.717885 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 - 
0.299797 \[Eta]s^3.03325 - 4.93697 \[Eta]s^3.14847 + 
0.568595 \[Eta]s^3.29622 + 
3.73663 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), -((
 0.217494 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.444617 \[Eta]s^1.98821 + 1.11905 \[Eta]s^2.36586 + 
0.717885 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 - 
0.299797 \[Eta]s^3.03325 - 4.93697 \[Eta]s^3.14847 + 
0.568595 \[Eta]s^3.29622 + 
3.73663 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), 0, 0, 0}, {0, 0, 0, 0, (
0.5 \[Alpha]em (-(0.38191/\[Eta]s^1.41409) + 
 4.44444/\[Eta]s^1.04348 - 2.46966/\[Eta]s^0.631486 + 
 2.69358/\[Eta]s^0.414095 - 0.107722/\[Eta]s^0.0641663 - 
 4.44444/\[Eta]s^0.0434783 + 0.243028 \[Eta]s^0.368514 + 
 0.00962653 \[Eta]s^0.718442 - 0.0013606 \[Eta]s^0.935834 + 
 0.0144201 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.0940617/\[Eta]s^1.41409 - 
 0.228814/\[Eta]s^0.631486 + 0.288549/\[Eta]s^0.414095 - 
 0.109934/\[Eta]s^0.0641663 - 0.0723519 \[Eta]s^0.368514 - 
 0.0768889 \[Eta]s^0.718442 - 0.00225798 \[Eta]s^0.935834 + 
 0.107637 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (1.66267/\[Eta]s^1.41409 + 
 0.619403/\[Eta]s^0.631486 + 1.02534/\[Eta]s^0.414095 - 
 0.122534/\[Eta]s^0.0641663 - 0.462555 \[Eta]s^0.368514 - 
 0.869688 \[Eta]s^0.718442 - 0.0343135 \[Eta]s^0.935834 - 
 1.81832 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.450537/\[Eta]s^1.41409 - 
 6.70106/\[Eta]s^0.631486 + 7.65352/\[Eta]s^0.414095 - 
 0.647422/\[Eta]s^0.0641663 - 0.767629 \[Eta]s^0.368514 + 
 0.196629 \[Eta]s^0.718442 + 0.0102155 \[Eta]s^0.935834 - 
 0.194787 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(51.045/\[Eta]s^1.41409) + 
 71.1111/\[Eta]s^1.04348 - 167.969/\[Eta]s^0.631486 + 
 155.984/\[Eta]s^0.414095 - 4.93364/\[Eta]s^0.0641663 - 
 71.1111/\[Eta]s^0.0434783 + 22.9547 \[Eta]s^0.368514 + 
 14.5311 \[Eta]s^0.718442 + 0.461937 \[Eta]s^0.935834 + 
 30.016 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(1.18864/\[Eta]s^1.41409) + 
 92.5729/\[Eta]s^0.631486 - 103.989/\[Eta]s^0.414095 + 
 3.32298/\[Eta]s^0.0641663 + 7.65155 \[Eta]s^0.368514 - 
 8.06695 \[Eta]s^0.718442 - 0.307958 \[Eta]s^0.935834 + 
 10.0053 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0,
 0, 0, 0, (
0.5 \[Alpha]em (-(0.184104/\[Eta]s^1.41409) + 
 3.3086/\[Eta]s^0.631486 - 2.12734/\[Eta]s^0.414095 - 
 0.804459/\[Eta]s^0.0641663 - 1.94254 \[Eta]s^0.368514 + 
 0.323352 \[Eta]s^0.718442 + 1.36896 \[Eta]s^0.935834 + 
 0.0575408 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.0453434/\[Eta]s^1.41409 + 
 0.306542/\[Eta]s^0.631486 - 0.227891/\[Eta]s^0.414095 - 
 0.82098/\[Eta]s^0.0641663 + 4.44444 \[Eta]s^0.130435 + 
 0.578315 \[Eta]s^0.368514 - 2.58268 \[Eta]s^0.718442 + 
 2.27184 \[Eta]s^0.935834 - 4.44444 \[Eta]s^1.13043 + 
 0.429506 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.801508/\[Eta]s^1.41409 - 
 0.829812/\[Eta]s^0.631486 - 0.809796/\[Eta]s^0.414095 - 
 0.915078/\[Eta]s^0.0641663 + 3.69724 \[Eta]s^0.368514 - 
 29.2125 \[Eta]s^0.718442 + 34.5242 \[Eta]s^0.935834 - 
 7.2557 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.217186/\[Eta]s^1.41409 + 
 8.97739/\[Eta]s^0.631486 - 6.04462/\[Eta]s^0.414095 - 
 4.83491/\[Eta]s^0.0641663 + 6.13573 \[Eta]s^0.368514 + 
 6.6047 \[Eta]s^0.718442 - 10.2782 \[Eta]s^0.935834 - 
 0.777264 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(24.6068/\[Eta]s^1.41409) + 
 225.027/\[Eta]s^0.631486 - 123.193/\[Eta]s^0.414095 - 
 36.8441/\[Eta]s^0.0641663 - 183.479 \[Eta]s^0.368514 + 
 488.095 \[Eta]s^0.718442 - 464.774 \[Eta]s^0.935834 + 
 119.774 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.572997/\[Eta]s^1.41409) - 
 124.02/\[Eta]s^0.631486 + 82.1289/\[Eta]s^0.414095 + 
 24.8158/\[Eta]s^0.0641663 + 71.1111 \[Eta]s^0.130435 - 
 61.1595 \[Eta]s^0.368514 - 270.966 \[Eta]s^0.718442 + 
 309.849 \[Eta]s^0.935834 - 71.1111 \[Eta]s^1.13043 + 
 39.9246 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0,
 0, 0, 0, (
0.5 \[Alpha]em (0.390996/\[Eta]s^1.41409 - 
 1.11111/\[Eta]s^1.04348 + 2.17588/\[Eta]s^0.631486 - 
 2.77918/\[Eta]s^0.414095 + 0.277513/\[Eta]s^0.0641663 + 
 1.11111/\[Eta]s^0.0434783 - 0.376251 \[Eta]s^0.368514 + 
 0.0662406 \[Eta]s^0.718442 + 0.258575 \[Eta]s^0.935834 - 
 0.013778 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.0962995/\[Eta]s^1.41409) + 
 0.201595/\[Eta]s^0.631486 - 0.297718/\[Eta]s^0.414095 + 
 0.283213/\[Eta]s^0.0641663 + 0.112014 \[Eta]s^0.368514 - 
 0.529076 \[Eta]s^0.718442 + 0.429115 \[Eta]s^0.935834 - 
 0.102844 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(1.70223/\[Eta]s^1.41409) - 
 0.545721/\[Eta]s^0.631486 - 1.05792/\[Eta]s^0.414095 + 
 0.315674/\[Eta]s^0.0641663 + 0.71612 \[Eta]s^0.368514 - 
 5.98436 \[Eta]s^0.718442 + 6.52108 \[Eta]s^0.935834 + 
 1.73736 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.461256/\[Eta]s^1.41409) + 
 5.90393/\[Eta]s^0.631486 - 7.89673/\[Eta]s^0.414095 + 
 1.66789/\[Eta]s^0.0641663 + 1.18843 \[Eta]s^0.368514 + 
 1.35301 \[Eta]s^0.718442 - 1.94139 \[Eta]s^0.935834 + 
 0.186113 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (52.2594/\[Eta]s^1.41409 - 17.7778/\[Eta]s^1.04348 + 
 147.988/\[Eta]s^0.631486 - 160.941/\[Eta]s^0.414095 + 
 12.7101/\[Eta]s^0.0641663 + 17.7778/\[Eta]s^0.0434783 - 
 35.538 \[Eta]s^0.368514 + 99.9891 \[Eta]s^0.718442 - 
 87.7885 \[Eta]s^0.935834 - 
 28.6795 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (1.21692/\[Eta]s^1.41409 - 
 81.5607/\[Eta]s^0.631486 + 107.294/\[Eta]s^0.414095 - 
 8.56069/\[Eta]s^0.0641663 - 11.846 \[Eta]s^0.368514 - 
 55.509 \[Eta]s^0.718442 + 58.5257 \[Eta]s^0.935834 - 
 9.55982 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0,
 0, 0, 0, (
0.5 \[Alpha]em (0.489304/\[Eta]s^1.41409 - 
 5.50255/\[Eta]s^0.631486 + 4.52742/\[Eta]s^0.414095 + 
 0.576989/\[Eta]s^0.0641663 + 1.43587 \[Eta]s^0.368514 - 
 0.28678 \[Eta]s^0.718442 - 1.19748 \[Eta]s^0.935834 - 
 0.0427809 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.120512/\[Eta]s^1.41409) - 
 0.509811/\[Eta]s^0.631486 + 0.484998/\[Eta]s^0.414095 + 
 0.588839/\[Eta]s^0.0641663 - 1.11111 \[Eta]s^0.130435 - 
 0.427475 \[Eta]s^0.368514 + 2.29056 \[Eta]s^0.718442 - 
 1.98727 \[Eta]s^0.935834 + 1.11111 \[Eta]s^1.13043 - 
 0.319333 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(2.13022/\[Eta]s^1.41409) + 
 1.38006/\[Eta]s^0.631486 + 1.72341/\[Eta]s^0.414095 + 
 0.65633/\[Eta]s^0.0641663 - 2.7329 \[Eta]s^0.368514 + 
 25.9085 \[Eta]s^0.718442 - 30.1997 \[Eta]s^0.935834 + 
 5.39453 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.577229/\[Eta]s^1.41409) - 
 14.9303/\[Eta]s^0.631486 + 12.8642/\[Eta]s^0.414095 + 
 3.46779/\[Eta]s^0.0641663 - 4.53537 \[Eta]s^0.368514 - 
 5.85768 \[Eta]s^0.718442 + 8.99076 \[Eta]s^0.935834 + 
 0.577887 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (65.3989/\[Eta]s^1.41409 - 
 374.244/\[Eta]s^0.631486 + 262.18/\[Eta]s^0.414095 + 
 26.426/\[Eta]s^0.0641663 + 135.622 \[Eta]s^0.368514 - 
 432.89 \[Eta]s^0.718442 + 406.556 \[Eta]s^0.935834 - 
 89.0504 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (1.52289/\[Eta]s^1.41409 + 
 206.257/\[Eta]s^0.631486 - 174.787/\[Eta]s^0.414095 - 
 17.7989/\[Eta]s^0.0641663 - 17.7778 \[Eta]s^0.130435 + 
 45.2075 \[Eta]s^0.368514 + 240.319 \[Eta]s^0.718442 - 
 271.038 \[Eta]s^0.935834 + 17.7778 \[Eta]s^1.13043 - 
 29.6835 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0,
 0, 0, 0, (
0.5 \[Alpha]em (0.0238694/\[Eta]s^1.41409 - 
 0.0694444/\[Eta]s^1.04348 + 0.154354/\[Eta]s^0.631486 - 
 0.168349/\[Eta]s^0.414095 + 0.0067326/\[Eta]s^0.0641663 + 
 0.0694444/\[Eta]s^0.0434783 - 0.0151892 \[Eta]s^0.368514 - 
 0.000601658 \[Eta]s^0.718442 + 0.0000850376 \[Eta]s^0.935834 - 
 0.000901253 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.00587885/\[Eta]s^1.41409) + 
 0.0143009/\[Eta]s^0.631486 - 0.0180343/\[Eta]s^0.414095 + 
 0.00687087/\[Eta]s^0.0641663 + 0.00452199 \[Eta]s^0.368514 + 
 0.00480556 \[Eta]s^0.718442 + 0.000141123 \[Eta]s^0.935834 - 
 0.00672729 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.103917/\[Eta]s^1.41409) - 
 0.0387127/\[Eta]s^0.631486 - 0.0640837/\[Eta]s^0.414095 + 
 0.00765839/\[Eta]s^0.0641663 + 0.0289097 \[Eta]s^0.368514 + 
 0.0543555 \[Eta]s^0.718442 + 0.00214459 \[Eta]s^0.935834 + 
 0.113645 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.0281585/\[Eta]s^1.41409) + 
 0.418816/\[Eta]s^0.631486 - 0.478345/\[Eta]s^0.414095 + 
 0.0404639/\[Eta]s^0.0641663 + 0.0479768 \[Eta]s^0.368514 - 
 0.0122893 \[Eta]s^0.718442 - 0.000638467 \[Eta]s^0.935834 + 
 0.0121742 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (3.19031/\[Eta]s^1.41409 - 1.11111/\[Eta]s^1.04348 + 
 10.4981/\[Eta]s^0.631486 - 9.74899/\[Eta]s^0.414095 + 
 0.308352/\[Eta]s^0.0641663 + 1.11111/\[Eta]s^0.0434783 - 
 1.43467 \[Eta]s^0.368514 - 0.908194 \[Eta]s^0.718442 - 
 0.0288711 \[Eta]s^0.935834 - 
 1.876 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.0742901/\[Eta]s^1.41409 - 
 5.7858/\[Eta]s^0.631486 + 6.49932/\[Eta]s^0.414095 - 
 0.207686/\[Eta]s^0.0641663 - 0.478222 \[Eta]s^0.368514 + 
 0.504184 \[Eta]s^0.718442 + 0.0192474 \[Eta]s^0.935834 - 
 0.625334 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0}, {0, 0, 0, 0, (
0.5 \[Alpha]em (0.0115065/\[Eta]s^1.41409 - 
 0.206787/\[Eta]s^0.631486 + 0.132959/\[Eta]s^0.414095 + 
 0.0502787/\[Eta]s^0.0641663 + 0.121409 \[Eta]s^0.368514 - 
 0.0202095 \[Eta]s^0.718442 - 0.0855598 \[Eta]s^0.935834 - 
 0.0035963 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.00283396/\[Eta]s^1.41409) - 
 0.0191589/\[Eta]s^0.631486 + 0.0142432/\[Eta]s^0.414095 + 
 0.0513113/\[Eta]s^0.0641663 - 0.0694444 \[Eta]s^0.130435 - 
 0.0361447 \[Eta]s^0.368514 + 0.161417 \[Eta]s^0.718442 - 
 0.14199 \[Eta]s^0.935834 + 0.0694444 \[Eta]s^1.13043 - 
 0.0268441 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.0500942/\[Eta]s^1.41409) + 
 0.0518632/\[Eta]s^0.631486 + 0.0506122/\[Eta]s^0.414095 + 
 0.0571924/\[Eta]s^0.0641663 - 0.231078 \[Eta]s^0.368514 + 
 1.82578 \[Eta]s^0.718442 - 2.15776 \[Eta]s^0.935834 + 
 0.453481 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.0135741/\[Eta]s^1.41409) - 
 0.561087/\[Eta]s^0.631486 + 0.377789/\[Eta]s^0.414095 + 
 0.302182/\[Eta]s^0.0641663 - 0.383483 \[Eta]s^0.368514 - 
 0.412794 \[Eta]s^0.718442 + 0.642388 \[Eta]s^0.935834 + 
 0.048579 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (1.53792/\[Eta]s^1.41409 - 
 14.0642/\[Eta]s^0.631486 + 7.69958/\[Eta]s^0.414095 + 
 2.30276/\[Eta]s^0.0641663 + 11.4674 \[Eta]s^0.368514 - 
 30.506 \[Eta]s^0.718442 + 29.0484 \[Eta]s^0.935834 - 
 7.48586 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.0358123/\[Eta]s^1.41409 + 
 7.75122/\[Eta]s^0.631486 - 5.13306/\[Eta]s^0.414095 - 
 1.55099/\[Eta]s^0.0641663 - 1.11111 \[Eta]s^0.130435 + 
 3.82247 \[Eta]s^0.368514 + 16.9354 \[Eta]s^0.718442 - 
 19.3656 \[Eta]s^0.935834 + 1.11111 \[Eta]s^1.13043 - 
 2.49529 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.240241/\[Eta]s^1.04348 - 
 0.156052/\[Eta]s^0.899395 - 0.190951/\[Eta]s^0.521739 - 
 0.0252182/\[Eta]s^0.422989 + 0.706866/\[Eta]s^0.0434783 + 
 2.09553 \[Eta]s^0.100605 + 0.355633 \[Eta]s^0.130435 - 
 0.591157 \[Eta]s^0.145649 - 0.265613 \[Eta]s^0.26087 - 
 0.466452 \[Eta]s^0.408619 - 0.300513 \[Eta]s^0.478261 - 
 0.230391 \[Eta]s^0.577011 - 0.310343 \[Eta]s^1.13043 - 
 0.44283 \[Eta]s^1.14565 - 0.449773 \[Eta]s^1.26087 + 
 0.0310212 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0959479/\[Eta]s^1.04348 - 
 0.14116/\[Eta]s^0.899395 - 0.0791342/\[Eta]s^0.521739 + 
 0.083305/\[Eta]s^0.422989 + 0.942488/\[Eta]s^0.0434783 + 
 1.18982 \[Eta]s^0.100605 - 3.02409 \[Eta]s^0.130435 + 
 0.322468 \[Eta]s^0.145649 + 0.262571 \[Eta]s^0.26087 - 
 0.0237787 \[Eta]s^0.408619 + 0.200342 \[Eta]s^0.478261 + 
 0.18549 \[Eta]s^0.577011 + 0.0517238 \[Eta]s^1.13043 + 
 0.0510211 \[Eta]s^1.14565 - 0.149924 \[Eta]s^1.26087 + 
 0.0329061 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.94995/\[Eta]s^1.04348 - 
 0.84224/\[Eta]s^0.899395 - 1.27591/\[Eta]s^0.521739 - 
 1.24559/\[Eta]s^0.422989 + 2.82747/\[Eta]s^0.0434783 + 
 14.7434 \[Eta]s^0.100605 + 15.5249 \[Eta]s^0.130435 - 
 3.01114 \[Eta]s^0.145649 - 3.63702 \[Eta]s^0.26087 - 
 5.32974 \[Eta]s^0.408619 - 4.80821 \[Eta]s^0.478261 - 
 4.36305 \[Eta]s^0.577011 - 1.24137 \[Eta]s^1.13043 - 
 2.7834 \[Eta]s^1.14565 - 7.19637 \[Eta]s^1.26087 + 
 0.688353 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.224502/\[Eta]s^1.04348 - 
 0.773626/\[Eta]s^0.899395 - 0.835181/\[Eta]s^0.521739 + 
 1.6542/\[Eta]s^0.422989 + 3.76995/\[Eta]s^0.0434783 - 
 2.55119 \[Eta]s^0.100605 - 8.38134 \[Eta]s^0.130435 + 
 1.45195 \[Eta]s^0.145649 + 2.18377 \[Eta]s^0.26087 - 
 0.800606 \[Eta]s^0.408619 + 3.20547 \[Eta]s^0.478261 + 
 2.60203 \[Eta]s^0.577011 + 0.206895 \[Eta]s^1.13043 + 
 0.0157304 \[Eta]s^1.14565 - 2.39879 \[Eta]s^1.26087 + 
 0.426242 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0754954/\[Eta]s^1.04348 + 
 0.0786706/\[Eta]s^0.899395 + 0.246871/\[Eta]s^0.521739 + 
 0.00857605/\[Eta]s^0.422989 - 0.602931/\[Eta]s^0.0434783 + 
 2.09553 \[Eta]s^0.100605 - 2.42196 \[Eta]s^0.130435 + 
 0.531682 \[Eta]s^0.145649 + 0.629323 \[Eta]s^0.26087 + 
 0.303641 \[Eta]s^0.408619 + 0.601026 \[Eta]s^0.478261 - 
 0.230391 \[Eta]s^0.577011 - 0.846603 \[Eta]s^1.13043 - 
 0.44283 \[Eta]s^1.14565 - 0.0571278 \[Eta]s^1.26087 + 
 0.0310212 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.194091/\[Eta]s^1.04348 + 
 0.076533/\[Eta]s^0.899395 - 0.0428276/\[Eta]s^0.521739 - 
 0.0583024/\[Eta]s^0.422989 - 0.803909/\[Eta]s^0.0434783 + 
 1.18982 \[Eta]s^0.100605 - 0.394398 \[Eta]s^0.130435 - 
 0.0758 \[Eta]s^0.145649 - 0.0510592 \[Eta]s^0.26087 - 
 0.0249434 \[Eta]s^0.408619 - 0.400684 \[Eta]s^0.478261 + 
 0.18549 \[Eta]s^0.577011 + 0.1411 \[Eta]s^1.13043 + 
 0.0510211 \[Eta]s^1.14565 - 0.0190426 \[Eta]s^1.26087 + 
 0.0329061 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.155029/\[Eta]s^1.04348) + 
 0.412849/\[Eta]s^0.899395 + 2.99029/\[Eta]s^0.521739 + 
 0.637409/\[Eta]s^0.422989 - 2.41173/\[Eta]s^0.0434783 + 
 14.7434 \[Eta]s^0.100605 - 30.8128 \[Eta]s^0.130435 + 
 3.39705 \[Eta]s^0.145649 + 8.67923 \[Eta]s^0.26087 + 
 3.66148 \[Eta]s^0.408619 + 9.61642 \[Eta]s^0.478261 - 
 4.36305 \[Eta]s^0.577011 - 3.38641 \[Eta]s^1.13043 - 
 2.7834 \[Eta]s^1.14565 - 0.914045 \[Eta]s^1.26087 + 
 0.688353 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.758146/\[Eta]s^1.04348 + 
 0.436956/\[Eta]s^0.899395 - 1.03684/\[Eta]s^0.521739 - 
 0.949598/\[Eta]s^0.422989 - 3.21563/\[Eta]s^0.0434783 - 
 2.55119 \[Eta]s^0.100605 + 12.2024 \[Eta]s^0.130435 - 
 1.41812 \[Eta]s^0.145649 - 0.831603 \[Eta]s^0.26087 - 
 0.287282 \[Eta]s^0.408619 - 6.41094 \[Eta]s^0.478261 + 
 2.60203 \[Eta]s^0.577011 + 0.564402 \[Eta]s^1.13043 + 
 0.0157304 \[Eta]s^1.14565 - 0.304682 \[Eta]s^1.26087 + 
 0.426242 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.240241/\[Eta]s^1.04348 - 
 0.156052/\[Eta]s^0.899395 - 0.190951/\[Eta]s^0.521739 - 
 0.0252182/\[Eta]s^0.422989 + 0.706866/\[Eta]s^0.0434783 + 
 2.09553 \[Eta]s^0.100605 + 0.355633 \[Eta]s^0.130435 - 
 0.591157 \[Eta]s^0.145649 - 0.265613 \[Eta]s^0.26087 - 
 0.466452 \[Eta]s^0.408619 - 0.300513 \[Eta]s^0.478261 - 
 0.230391 \[Eta]s^0.577011 - 0.310343 \[Eta]s^1.13043 - 
 0.44283 \[Eta]s^1.14565 - 0.449773 \[Eta]s^1.26087 + 
 0.0310212 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0959479/\[Eta]s^1.04348 - 
 0.14116/\[Eta]s^0.899395 - 0.0791342/\[Eta]s^0.521739 + 
 0.083305/\[Eta]s^0.422989 + 0.942488/\[Eta]s^0.0434783 + 
 1.18982 \[Eta]s^0.100605 - 3.02409 \[Eta]s^0.130435 + 
 0.322468 \[Eta]s^0.145649 + 0.262571 \[Eta]s^0.26087 - 
 0.0237787 \[Eta]s^0.408619 + 0.200342 \[Eta]s^0.478261 + 
 0.18549 \[Eta]s^0.577011 + 0.0517238 \[Eta]s^1.13043 + 
 0.0510211 \[Eta]s^1.14565 - 0.149924 \[Eta]s^1.26087 + 
 0.0329061 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.94995/\[Eta]s^1.04348 - 
 0.84224/\[Eta]s^0.899395 - 1.27591/\[Eta]s^0.521739 - 
 1.24559/\[Eta]s^0.422989 + 2.82747/\[Eta]s^0.0434783 + 
 14.7434 \[Eta]s^0.100605 + 15.5249 \[Eta]s^0.130435 - 
 3.01114 \[Eta]s^0.145649 - 3.63702 \[Eta]s^0.26087 - 
 5.32974 \[Eta]s^0.408619 - 4.80821 \[Eta]s^0.478261 - 
 4.36305 \[Eta]s^0.577011 - 1.24137 \[Eta]s^1.13043 - 
 2.7834 \[Eta]s^1.14565 - 7.19637 \[Eta]s^1.26087 + 
 0.688353 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.224502/\[Eta]s^1.04348 - 
 0.773626/\[Eta]s^0.899395 - 0.835181/\[Eta]s^0.521739 + 
 1.6542/\[Eta]s^0.422989 + 3.76995/\[Eta]s^0.0434783 - 
 2.55119 \[Eta]s^0.100605 - 8.38134 \[Eta]s^0.130435 + 
 1.45195 \[Eta]s^0.145649 + 2.18377 \[Eta]s^0.26087 - 
 0.800606 \[Eta]s^0.408619 + 3.20547 \[Eta]s^0.478261 + 
 2.60203 \[Eta]s^0.577011 + 0.206895 \[Eta]s^1.13043 + 
 0.0157304 \[Eta]s^1.14565 - 2.39879 \[Eta]s^1.26087 + 
 0.426242 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.137766/\[Eta]s^1.04348) + 
 0.103201/\[Eta]s^0.899395 + 0.15825/\[Eta]s^0.521739 - 
 0.0940691/\[Eta]s^0.422989 - 0.405401/\[Eta]s^0.0434783 + 
 1.05382 \[Eta]s^0.100605 - 2.29234 \[Eta]s^0.130435 + 
 0.381149 \[Eta]s^0.145649 + 0.103334 \[Eta]s^0.26087 + 
 0.34036 \[Eta]s^0.408619 - 0.0159753 \[Eta]s^0.577011 + 
 0.733644 \[Eta]s^1.13043 - 0.502335 \[Eta]s^1.14565 + 
 0.478337 \[Eta]s^1.26087 + 0.0957983 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(1.19685/\[Eta]s^1.04348) + 
 0.805343/\[Eta]s^0.899395 + 1.57235/\[Eta]s^0.521739 - 
 1.00491/\[Eta]s^0.422989 - 1.6216/\[Eta]s^0.0434783 - 
 1.92408 \[Eta]s^0.100605 - 9.77601 \[Eta]s^0.130435 + 
 0.988518 \[Eta]s^0.145649 + 0.263406 \[Eta]s^0.26087 + 
 4.24898 \[Eta]s^0.408619 - 0.932404 \[Eta]s^0.577011 + 
 2.93458 \[Eta]s^1.13043 - 3.73549 \[Eta]s^1.14565 + 
 7.65339 \[Eta]s^1.26087 + 1.72479 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0817575/\[Eta]s^1.04348 - 
 0.0773793/\[Eta]s^0.899395 - 0.0426283/\[Eta]s^0.521739 + 
 0.00555045/\[Eta]s^0.422989 + 0.608101/\[Eta]s^0.0434783 - 
 2.05994 \[Eta]s^0.100605 + 1.65299 \[Eta]s^0.130435 - 
 0.0880805 \[Eta]s^0.145649 - 0.020526 \[Eta]s^0.26087 - 
 0.00730417 \[Eta]s^0.408619 - 0.0398833 \[Eta]s^0.577011 - 
 0.00696898 \[Eta]s^1.14565 - 0.00568774 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (1.30812/\[Eta]s^1.04348 - 
 1.23807/\[Eta]s^0.899395 - 0.682053/\[Eta]s^0.521739 + 
 0.0888072/\[Eta]s^0.422989 + 9.72961/\[Eta]s^0.0434783 - 
 32.959 \[Eta]s^0.100605 + 26.4478 \[Eta]s^0.130435 - 
 1.40929 \[Eta]s^0.145649 - 0.328416 \[Eta]s^0.26087 - 
 0.116867 \[Eta]s^0.408619 - 0.638133 \[Eta]s^0.577011 - 
 0.111504 \[Eta]s^1.14565 - 
 0.0910038 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.137766/\[Eta]s^1.04348) + 
 0.103201/\[Eta]s^0.899395 + 0.15825/\[Eta]s^0.521739 - 
 0.0940691/\[Eta]s^0.422989 - 0.405401/\[Eta]s^0.0434783 + 
 1.05382 \[Eta]s^0.100605 - 2.29234 \[Eta]s^0.130435 + 
 0.381149 \[Eta]s^0.145649 + 0.103334 \[Eta]s^0.26087 + 
 0.34036 \[Eta]s^0.408619 - 0.0159753 \[Eta]s^0.577011 + 
 0.733644 \[Eta]s^1.13043 - 0.502335 \[Eta]s^1.14565 + 
 0.478337 \[Eta]s^1.26087 + 0.0957983 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(1.19685/\[Eta]s^1.04348) + 
 0.805343/\[Eta]s^0.899395 + 1.57235/\[Eta]s^0.521739 - 
 1.00491/\[Eta]s^0.422989 - 1.6216/\[Eta]s^0.0434783 - 
 1.92408 \[Eta]s^0.100605 - 9.77601 \[Eta]s^0.130435 + 
 0.988518 \[Eta]s^0.145649 + 0.263406 \[Eta]s^0.26087 + 
 4.24898 \[Eta]s^0.408619 - 0.932404 \[Eta]s^0.577011 + 
 2.93458 \[Eta]s^1.13043 - 3.73549 \[Eta]s^1.14565 + 
 7.65339 \[Eta]s^1.26087 + 1.72479 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0817575/\[Eta]s^1.04348 - 
 0.0773793/\[Eta]s^0.899395 - 0.0426283/\[Eta]s^0.521739 + 
 0.00555045/\[Eta]s^0.422989 + 0.608101/\[Eta]s^0.0434783 - 
 2.05994 \[Eta]s^0.100605 + 1.65299 \[Eta]s^0.130435 - 
 0.0880805 \[Eta]s^0.145649 - 0.020526 \[Eta]s^0.26087 - 
 0.00730417 \[Eta]s^0.408619 - 0.0398833 \[Eta]s^0.577011 - 
 0.00696898 \[Eta]s^1.14565 - 0.00568774 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (1.30812/\[Eta]s^1.04348 - 
 1.23807/\[Eta]s^0.899395 - 0.682053/\[Eta]s^0.521739 + 
 0.0888072/\[Eta]s^0.422989 + 9.72961/\[Eta]s^0.0434783 - 
 32.959 \[Eta]s^0.100605 + 26.4478 \[Eta]s^0.130435 - 
 1.40929 \[Eta]s^0.145649 - 0.328416 \[Eta]s^0.26087 - 
 0.116867 \[Eta]s^0.408619 - 0.638133 \[Eta]s^0.577011 - 
 0.111504 \[Eta]s^1.14565 - 
 0.0910038 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 
0, -((0.0386656 \[Alpha]em (1. \[Eta]s^1.84412 - 
0.529094 \[Eta]s^1.98821 - 1.67857 \[Eta]s^2.36586 + 
1.47699 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 - 
2.45477 \[Eta]s^3.03325 - 2.96218 \[Eta]s^3.14847 - 
1.94881 \[Eta]s^3.29622 - 
11.7036 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), -((
 0.386656 \[Alpha]em (1. \[Eta]s^1.84412 - 
0.529094 \[Eta]s^1.98821 - 1.67857 \[Eta]s^2.36586 + 
1.47699 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 - 
2.45477 \[Eta]s^3.03325 - 2.96218 \[Eta]s^3.14847 - 
1.94881 \[Eta]s^3.29622 - 
11.7036 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.0386656 \[Alpha]em (1. \[Eta]s^1.84412 - 
0.529094 \[Eta]s^1.98821 - 1.67857 \[Eta]s^2.36586 + 
1.47699 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 - 
2.45477 \[Eta]s^3.03325 - 2.96218 \[Eta]s^3.14847 - 
1.94881 \[Eta]s^3.29622 - 
11.7036 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), -((
 0.386656 \[Alpha]em (1. \[Eta]s^1.84412 - 
0.529094 \[Eta]s^1.98821 - 1.67857 \[Eta]s^2.36586 + 
1.47699 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 - 
2.45477 \[Eta]s^3.03325 - 2.96218 \[Eta]s^3.14847 - 
1.94881 \[Eta]s^3.29622 - 
11.7036 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.0386656 \[Alpha]em (1. \[Eta]s^1.84412 - 
0.529094 \[Eta]s^1.98821 - 1.67857 \[Eta]s^2.36586 + 
1.47699 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 - 
2.45477 \[Eta]s^3.03325 - 2.96218 \[Eta]s^3.14847 - 
1.94881 \[Eta]s^3.29622 - 
11.7036 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), -((
 0.386656 \[Alpha]em (1. \[Eta]s^1.84412 - 
0.529094 \[Eta]s^1.98821 - 1.67857 \[Eta]s^2.36586 + 
1.47699 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 - 
2.45477 \[Eta]s^3.03325 - 2.96218 \[Eta]s^3.14847 - 
1.94881 \[Eta]s^3.29622 - 
11.7036 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), 0, 0, 0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.44145/\[Eta]s^1.04348 - 
 0.956305/\[Eta]s^0.899395 + 0.572854/\[Eta]s^0.521739 + 
 0.00732482/\[Eta]s^0.422989 - 0.439536/\[Eta]s^0.0434783 - 
 2.02505 \[Eta]s^0.100605 - 0.266724 \[Eta]s^0.130435 + 
 0.556958 \[Eta]s^0.145649 - 0.39842 \[Eta]s^0.26087 + 
 0.167634 \[Eta]s^0.408619 + 0.320739 \[Eta]s^0.478261 + 
 0.374459 \[Eta]s^0.577011 + 0.129874 \[Eta]s^1.13043 + 
 0.295588 \[Eta]s^1.14565 + 0.297095 \[Eta]s^1.26087 - 
 0.0779389 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.575688/\[Eta]s^1.04348 - 
 0.865045/\[Eta]s^0.899395 + 0.237403/\[Eta]s^0.521739 - 
 0.0241966/\[Eta]s^0.422989 - 0.586048/\[Eta]s^0.0434783 - 
 1.14981 \[Eta]s^0.100605 + 2.26807 \[Eta]s^0.130435 - 
 0.303813 \[Eta]s^0.145649 + 0.393857 \[Eta]s^0.26087 + 
 0.00854564 \[Eta]s^0.408619 - 0.213826 \[Eta]s^0.478261 - 
 0.30148 \[Eta]s^0.577011 - 0.0216457 \[Eta]s^1.13043 - 
 0.0340565 \[Eta]s^1.14565 + 0.0990318 \[Eta]s^1.26087 - 
 0.0826748 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (11.6997/\[Eta]s^1.04348 - 
 5.16135/\[Eta]s^0.899395 + 3.82773/\[Eta]s^0.521739 + 
 0.361793/\[Eta]s^0.422989 - 1.75814/\[Eta]s^0.0434783 - 
 14.2475 \[Eta]s^0.100605 - 11.6437 \[Eta]s^0.130435 + 
 2.83695 \[Eta]s^0.145649 - 5.45554 \[Eta]s^0.26087 + 
 1.91541 \[Eta]s^0.408619 + 5.13182 \[Eta]s^0.478261 + 
 7.09136 \[Eta]s^0.577011 + 0.519497 \[Eta]s^1.13043 + 
 1.85791 \[Eta]s^1.14565 + 4.75352 \[Eta]s^1.26087 - 
 1.72945 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.34701/\[Eta]s^1.04348 - 
 4.74087/\[Eta]s^0.899395 + 2.50554/\[Eta]s^0.521739 - 
 0.480475/\[Eta]s^0.422989 - 2.34419/\[Eta]s^0.0434783 + 
 2.46539 \[Eta]s^0.100605 + 6.28601 \[Eta]s^0.130435 - 
 1.36795 \[Eta]s^0.145649 + 3.27565 \[Eta]s^0.26087 + 
 0.287723 \[Eta]s^0.408619 - 3.42121 \[Eta]s^0.478261 - 
 4.22914 \[Eta]s^0.577011 - 0.0865828 \[Eta]s^1.13043 - 
 0.0105 \[Eta]s^1.14565 + 1.58451 \[Eta]s^1.26087 - 
 1.07091 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.452973/\[Eta]s^1.04348 + 
 0.482103/\[Eta]s^0.899395 - 0.740614/\[Eta]s^0.521739 - 
 0.00249099/\[Eta]s^0.422989 - 0.497099/\[Eta]s^0.0434783 - 
 2.02505 \[Eta]s^0.100605 + 1.81647 \[Eta]s^0.130435 - 
 0.500925 \[Eta]s^0.145649 + 0.943984 \[Eta]s^0.26087 - 
 0.109123 \[Eta]s^0.408619 - 0.641477 \[Eta]s^0.478261 + 
 0.374459 \[Eta]s^0.577011 + 0.703541 \[Eta]s^1.13043 + 
 0.295588 \[Eta]s^1.14565 - 0.474394 \[Eta]s^1.26087 - 
 0.0779389 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.16454/\[Eta]s^1.04348 + 
 0.469003/\[Eta]s^0.899395 + 0.128483/\[Eta]s^0.521739 + 
 0.0169344/\[Eta]s^0.422989 - 0.662799/\[Eta]s^0.0434783 - 
 1.14981 \[Eta]s^0.100605 + 0.295799 \[Eta]s^0.130435 + 
 0.0714149 \[Eta]s^0.145649 - 0.0765887 \[Eta]s^0.26087 + 
 0.00896421 \[Eta]s^0.408619 + 0.427651 \[Eta]s^0.478261 - 
 0.30148 \[Eta]s^0.577011 - 0.117257 \[Eta]s^1.13043 - 
 0.0340565 \[Eta]s^1.14565 - 0.158131 \[Eta]s^1.26087 - 
 0.0826748 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.930173/\[Eta]s^1.04348) + 
 2.52999/\[Eta]s^0.899395 - 8.97086/\[Eta]s^0.521739 - 
 0.185141/\[Eta]s^0.422989 - 1.9884/\[Eta]s^0.0434783 - 
 14.2475 \[Eta]s^0.100605 + 23.1096 \[Eta]s^0.130435 - 
 3.20053 \[Eta]s^0.145649 + 13.0188 \[Eta]s^0.26087 - 
 1.31587 \[Eta]s^0.408619 - 10.2636 \[Eta]s^0.478261 + 
 7.09136 \[Eta]s^0.577011 + 2.81416 \[Eta]s^1.13043 + 
 1.85791 \[Eta]s^1.14565 - 7.5903 \[Eta]s^1.26087 - 
 1.72945 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (4.54888/\[Eta]s^1.04348 + 
 2.67772/\[Eta]s^0.899395 + 3.11052/\[Eta]s^0.521739 + 
 0.275819/\[Eta]s^0.422989 - 2.6512/\[Eta]s^0.0434783 + 
 2.46539 \[Eta]s^0.100605 - 9.15179 \[Eta]s^0.130435 + 
 1.33608 \[Eta]s^0.145649 - 1.2474 \[Eta]s^0.26087 + 
 0.103244 \[Eta]s^0.408619 + 6.84242 \[Eta]s^0.478261 - 
 4.22914 \[Eta]s^0.577011 - 0.469027 \[Eta]s^1.13043 - 
 0.0105 \[Eta]s^1.14565 - 2.5301 \[Eta]s^1.26087 - 
 1.07091 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.44145/\[Eta]s^1.04348 - 
 0.956305/\[Eta]s^0.899395 + 0.572854/\[Eta]s^0.521739 + 
 0.00732482/\[Eta]s^0.422989 - 0.439536/\[Eta]s^0.0434783 - 
 2.02505 \[Eta]s^0.100605 - 0.266724 \[Eta]s^0.130435 + 
 0.556958 \[Eta]s^0.145649 - 0.39842 \[Eta]s^0.26087 + 
 0.167634 \[Eta]s^0.408619 + 0.320739 \[Eta]s^0.478261 + 
 0.374459 \[Eta]s^0.577011 + 0.129874 \[Eta]s^1.13043 + 
 0.295588 \[Eta]s^1.14565 + 0.297095 \[Eta]s^1.26087 - 
 0.0779389 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.575688/\[Eta]s^1.04348 - 
 0.865045/\[Eta]s^0.899395 + 0.237403/\[Eta]s^0.521739 - 
 0.0241966/\[Eta]s^0.422989 - 0.586048/\[Eta]s^0.0434783 - 
 1.14981 \[Eta]s^0.100605 + 2.26807 \[Eta]s^0.130435 - 
 0.303813 \[Eta]s^0.145649 + 0.393857 \[Eta]s^0.26087 + 
 0.00854564 \[Eta]s^0.408619 - 0.213826 \[Eta]s^0.478261 - 
 0.30148 \[Eta]s^0.577011 - 0.0216457 \[Eta]s^1.13043 - 
 0.0340565 \[Eta]s^1.14565 + 0.0990318 \[Eta]s^1.26087 - 
 0.0826748 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (11.6997/\[Eta]s^1.04348 - 
 5.16135/\[Eta]s^0.899395 + 3.82773/\[Eta]s^0.521739 + 
 0.361793/\[Eta]s^0.422989 - 1.75814/\[Eta]s^0.0434783 - 
 14.2475 \[Eta]s^0.100605 - 11.6437 \[Eta]s^0.130435 + 
 2.83695 \[Eta]s^0.145649 - 5.45554 \[Eta]s^0.26087 + 
 1.91541 \[Eta]s^0.408619 + 5.13182 \[Eta]s^0.478261 + 
 7.09136 \[Eta]s^0.577011 + 0.519497 \[Eta]s^1.13043 + 
 1.85791 \[Eta]s^1.14565 + 4.75352 \[Eta]s^1.26087 - 
 1.72945 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.34701/\[Eta]s^1.04348 - 
 4.74087/\[Eta]s^0.899395 + 2.50554/\[Eta]s^0.521739 - 
 0.480475/\[Eta]s^0.422989 - 2.34419/\[Eta]s^0.0434783 + 
 2.46539 \[Eta]s^0.100605 + 6.28601 \[Eta]s^0.130435 - 
 1.36795 \[Eta]s^0.145649 + 3.27565 \[Eta]s^0.26087 + 
 0.287723 \[Eta]s^0.408619 - 3.42121 \[Eta]s^0.478261 - 
 4.22914 \[Eta]s^0.577011 - 0.0865828 \[Eta]s^1.13043 - 
 0.0105 \[Eta]s^1.14565 + 1.58451 \[Eta]s^1.26087 - 
 1.07091 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.826598/\[Eta]s^1.04348) + 
 0.632431/\[Eta]s^0.899395 - 0.47475/\[Eta]s^0.521739 + 
 0.0273232/\[Eta]s^0.422989 + 0.688086/\[Eta]s^0.0434783 - 
 1.01837 \[Eta]s^0.100605 + 1.71926 \[Eta]s^0.130435 - 
 0.3591 \[Eta]s^0.145649 + 0.155001 \[Eta]s^0.26087 - 
 0.122319 \[Eta]s^0.408619 + 0.025965 \[Eta]s^0.577011 - 
 0.481645 \[Eta]s^1.13043 + 0.335308 \[Eta]s^1.14565 - 
 0.0598984 \[Eta]s^1.26087 - 0.240688 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(7.18108/\[Eta]s^1.04348) + 
 4.93524/\[Eta]s^0.899395 - 4.71704/\[Eta]s^0.521739 + 
 0.291886/\[Eta]s^0.422989 + 2.75234/\[Eta]s^0.0434783 + 
 1.85937 \[Eta]s^0.100605 + 7.33201 \[Eta]s^0.130435 - 
 0.931332 \[Eta]s^0.145649 + 0.395109 \[Eta]s^0.26087 - 
 1.52701 \[Eta]s^0.408619 + 1.51545 \[Eta]s^0.577011 - 
 1.92658 \[Eta]s^1.13043 + 2.49343 \[Eta]s^1.14565 - 
 0.958375 \[Eta]s^1.26087 - 4.33343 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.490545/\[Eta]s^1.04348 - 
 0.47419/\[Eta]s^0.899395 + 0.127885/\[Eta]s^0.521739 - 
 0.00161218/\[Eta]s^0.422989 - 1.03213/\[Eta]s^0.0434783 + 
 1.99065 \[Eta]s^0.100605 - 1.23974 \[Eta]s^0.130435 + 
 0.082985 \[Eta]s^0.145649 - 0.030789 \[Eta]s^0.26087 + 
 0.00262498 \[Eta]s^0.408619 + 0.0648232 \[Eta]s^0.577011 + 
 0.00465179 \[Eta]s^1.14565 + 0.0142901 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (7.84872/\[Eta]s^1.04348 - 
 7.58704/\[Eta]s^0.899395 + 2.04616/\[Eta]s^0.521739 - 
 0.0257948/\[Eta]s^0.422989 - 16.5141/\[Eta]s^0.0434783 + 
 31.8505 \[Eta]s^0.100605 - 19.8358 \[Eta]s^0.130435 + 
 1.32776 \[Eta]s^0.145649 - 0.492624 \[Eta]s^0.26087 + 
 0.0419997 \[Eta]s^0.408619 + 1.03717 \[Eta]s^0.577011 + 
 0.0744286 \[Eta]s^1.14565 + 
 0.228642 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.826598/\[Eta]s^1.04348) + 
 0.632431/\[Eta]s^0.899395 - 0.47475/\[Eta]s^0.521739 + 
 0.0273232/\[Eta]s^0.422989 + 0.688086/\[Eta]s^0.0434783 - 
 1.01837 \[Eta]s^0.100605 + 1.71926 \[Eta]s^0.130435 - 
 0.3591 \[Eta]s^0.145649 + 0.155001 \[Eta]s^0.26087 - 
 0.122319 \[Eta]s^0.408619 + 0.025965 \[Eta]s^0.577011 - 
 0.481645 \[Eta]s^1.13043 + 0.335308 \[Eta]s^1.14565 - 
 0.0598984 \[Eta]s^1.26087 - 0.240688 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(7.18108/\[Eta]s^1.04348) + 
 4.93524/\[Eta]s^0.899395 - 4.71704/\[Eta]s^0.521739 + 
 0.291886/\[Eta]s^0.422989 + 2.75234/\[Eta]s^0.0434783 + 
 1.85937 \[Eta]s^0.100605 + 7.33201 \[Eta]s^0.130435 - 
 0.931332 \[Eta]s^0.145649 + 0.395109 \[Eta]s^0.26087 - 
 1.52701 \[Eta]s^0.408619 + 1.51545 \[Eta]s^0.577011 - 
 1.92658 \[Eta]s^1.13043 + 2.49343 \[Eta]s^1.14565 - 
 0.958375 \[Eta]s^1.26087 - 4.33343 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.490545/\[Eta]s^1.04348 - 
 0.47419/\[Eta]s^0.899395 + 0.127885/\[Eta]s^0.521739 - 
 0.00161218/\[Eta]s^0.422989 - 1.03213/\[Eta]s^0.0434783 + 
 1.99065 \[Eta]s^0.100605 - 1.23974 \[Eta]s^0.130435 + 
 0.082985 \[Eta]s^0.145649 - 0.030789 \[Eta]s^0.26087 + 
 0.00262498 \[Eta]s^0.408619 + 0.0648232 \[Eta]s^0.577011 + 
 0.00465179 \[Eta]s^1.14565 + 0.0142901 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (7.84872/\[Eta]s^1.04348 - 
 7.58704/\[Eta]s^0.899395 + 2.04616/\[Eta]s^0.521739 - 
 0.0257948/\[Eta]s^0.422989 - 16.5141/\[Eta]s^0.0434783 + 
 31.8505 \[Eta]s^0.100605 - 19.8358 \[Eta]s^0.130435 + 
 1.32776 \[Eta]s^0.145649 - 0.492624 \[Eta]s^0.26087 + 
 0.0419997 \[Eta]s^0.408619 + 1.03717 \[Eta]s^0.577011 + 
 0.0744286 \[Eta]s^1.14565 + 
 0.228642 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 
0, -((0.231994 \[Alpha]em (1. \[Eta]s^1.84412 - 
0.540392 \[Eta]s^1.98821 + 0.839286 \[Eta]s^2.36586 - 
0.0715006 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 + 
0.38546 \[Eta]s^3.03325 - 0.740546 \[Eta]s^3.14847 + 
0.116728 \[Eta]s^3.29622 + 
1.36097 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), -((
 2.31994 \[Alpha]em (1. \[Eta]s^1.84412 - 
0.540392 \[Eta]s^1.98821 + 0.839286 \[Eta]s^2.36586 - 
0.0715006 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 + 
0.38546 \[Eta]s^3.03325 - 0.740546 \[Eta]s^3.14847 + 
0.116728 \[Eta]s^3.29622 + 
1.36097 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.231994 \[Alpha]em (1. \[Eta]s^1.84412 - 
0.540392 \[Eta]s^1.98821 + 0.839286 \[Eta]s^2.36586 - 
0.0715006 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 + 
0.38546 \[Eta]s^3.03325 - 0.740546 \[Eta]s^3.14847 + 
0.116728 \[Eta]s^3.29622 + 
1.36097 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), -((
 2.31994 \[Alpha]em (1. \[Eta]s^1.84412 - 
0.540392 \[Eta]s^1.98821 + 0.839286 \[Eta]s^2.36586 - 
0.0715006 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 + 
0.38546 \[Eta]s^3.03325 - 0.740546 \[Eta]s^3.14847 + 
0.116728 \[Eta]s^3.29622 + 
1.36097 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.231994 \[Alpha]em (1. \[Eta]s^1.84412 - 
0.540392 \[Eta]s^1.98821 + 0.839286 \[Eta]s^2.36586 - 
0.0715006 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 + 
0.38546 \[Eta]s^3.03325 - 0.740546 \[Eta]s^3.14847 + 
0.116728 \[Eta]s^3.29622 + 
1.36097 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), -((
 2.31994 \[Alpha]em (1. \[Eta]s^1.84412 - 
0.540392 \[Eta]s^1.98821 + 0.839286 \[Eta]s^2.36586 - 
0.0715006 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 + 
0.38546 \[Eta]s^3.03325 - 0.740546 \[Eta]s^3.14847 + 
0.116728 \[Eta]s^3.29622 + 
1.36097 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), 0, 0, 0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0150151/\[Eta]s^1.04348) + 
 0.00704709/\[Eta]s^0.899395 + 0.0477378/\[Eta]s^0.521739 + 
 0.00422268/\[Eta]s^0.422989 - 0.0410146/\[Eta]s^0.0434783 - 
 0.119906 \[Eta]s^0.100605 - 0.022227 \[Eta]s^0.130435 + 
 0.0300206 \[Eta]s^0.145649 + 0.0664033 \[Eta]s^0.26087 + 
 0.0661943 \[Eta]s^0.408619 - 0.0220599 \[Eta]s^0.478261 + 
 0.00957701 \[Eta]s^0.577011 - 0.0254619 \[Eta]s^1.13043 + 
 0.0268752 \[Eta]s^1.14565 - 0.0153929 \[Eta]s^1.26087 + 
 0.00299945 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00599675/\[Eta]s^1.04348) + 
 0.00637459/\[Eta]s^0.899395 + 0.0197835/\[Eta]s^0.521739 - 
 0.0139491/\[Eta]s^0.422989 - 0.0546861/\[Eta]s^0.0434783 - 
 0.0680816 \[Eta]s^0.100605 + 0.189006 \[Eta]s^0.130435 - 
 0.0163758 \[Eta]s^0.145649 - 0.0656429 \[Eta]s^0.26087 + 
 0.00337445 \[Eta]s^0.408619 + 0.0147066 \[Eta]s^0.478261 - 
 0.00771053 \[Eta]s^0.577011 + 0.00424366 \[Eta]s^1.13043 - 
 0.00309646 \[Eta]s^1.14565 - 0.00513095 \[Eta]s^1.26087 + 
 0.00318171 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.121872/\[Eta]s^1.04348) + 
 0.0380344/\[Eta]s^0.899395 + 0.318977/\[Eta]s^0.521739 + 
 0.20857/\[Eta]s^0.422989 - 0.164058/\[Eta]s^0.0434783 - 
 0.843613 \[Eta]s^0.100605 - 0.970309 \[Eta]s^0.130435 + 
 0.152914 \[Eta]s^0.145649 + 0.909256 \[Eta]s^0.26087 + 
 0.756345 \[Eta]s^0.408619 - 0.352959 \[Eta]s^0.478261 + 
 0.181366 \[Eta]s^0.577011 - 0.101848 \[Eta]s^1.13043 + 
 0.168923 \[Eta]s^1.14565 - 0.246286 \[Eta]s^1.26087 + 
 0.0665571 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0140314/\[Eta]s^1.04348) + 
 0.0349359/\[Eta]s^0.899395 + 0.208795/\[Eta]s^0.521739 - 
 0.276988/\[Eta]s^0.422989 - 0.218745/\[Eta]s^0.0434783 + 
 0.145979 \[Eta]s^0.100605 + 0.523834 \[Eta]s^0.130435 - 
 0.073734 \[Eta]s^0.145649 - 0.545942 \[Eta]s^0.26087 + 
 0.113614 \[Eta]s^0.408619 + 0.235306 \[Eta]s^0.478261 - 
 0.108163 \[Eta]s^0.577011 + 0.0169746 \[Eta]s^1.13043 - 
 0.000954672 \[Eta]s^1.14565 - 0.0820952 \[Eta]s^1.26087 + 
 0.0412136 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00471846/\[Eta]s^1.04348) - 
 0.00355265/\[Eta]s^0.899395 - 0.0617179/\[Eta]s^0.521739 - 
 0.00143602/\[Eta]s^0.422989 + 0.0355735/\[Eta]s^0.0434783 - 
 0.119906 \[Eta]s^0.100605 + 0.151372 \[Eta]s^0.130435 - 
 0.0270003 \[Eta]s^0.145649 - 0.157331 \[Eta]s^0.26087 - 
 0.0430898 \[Eta]s^0.408619 + 0.0441198 \[Eta]s^0.478261 + 
 0.00957701 \[Eta]s^0.577011 + 0.0828182 \[Eta]s^1.13043 + 
 0.0268752 \[Eta]s^1.14565 + 0.0654164 \[Eta]s^1.26087 + 
 0.00299945 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0121307/\[Eta]s^1.04348) - 
 0.00345612/\[Eta]s^0.899395 + 0.0107069/\[Eta]s^0.521739 + 
 0.00976249/\[Eta]s^0.422989 + 0.0474314/\[Eta]s^0.0434783 - 
 0.0680816 \[Eta]s^0.100605 + 0.0246499 \[Eta]s^0.130435 + 
 0.00384934 \[Eta]s^0.145649 + 0.0127648 \[Eta]s^0.26087 + 
 0.00353973 \[Eta]s^0.408619 - 0.0294132 \[Eta]s^0.478261 - 
 0.00771053 \[Eta]s^0.577011 - 0.013803 \[Eta]s^1.13043 - 
 0.00309646 \[Eta]s^1.14565 + 0.0218055 \[Eta]s^1.26087 + 
 0.00318171 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.00968931/\[Eta]s^1.04348 - 
 0.0186437/\[Eta]s^0.899395 - 0.747572/\[Eta]s^0.521739 - 
 0.106731/\[Eta]s^0.422989 + 0.142294/\[Eta]s^0.0434783 - 
 0.843613 \[Eta]s^0.100605 + 1.9258 \[Eta]s^0.130435 - 
 0.172512 \[Eta]s^0.145649 - 2.16981 \[Eta]s^0.26087 - 
 0.519602 \[Eta]s^0.408619 + 0.705917 \[Eta]s^0.478261 + 
 0.181366 \[Eta]s^0.577011 + 0.331273 \[Eta]s^1.13043 + 
 0.168923 \[Eta]s^1.14565 + 1.04666 \[Eta]s^1.26087 + 
 0.0665571 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0473841/\[Eta]s^1.04348) - 
 0.0197323/\[Eta]s^0.899395 + 0.25921/\[Eta]s^0.521739 + 
 0.159006/\[Eta]s^0.422989 + 0.189725/\[Eta]s^0.0434783 + 
 0.145979 \[Eta]s^0.100605 - 0.762649 \[Eta]s^0.130435 + 
 0.0720162 \[Eta]s^0.145649 + 0.207901 \[Eta]s^0.26087 + 
 0.0407682 \[Eta]s^0.408619 - 0.470612 \[Eta]s^0.478261 - 
 0.108163 \[Eta]s^0.577011 - 0.0552122 \[Eta]s^1.13043 - 
 0.000954672 \[Eta]s^1.14565 + 0.348887 \[Eta]s^1.26087 + 
 0.0412136 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0150151/\[Eta]s^1.04348) + 
 0.00704709/\[Eta]s^0.899395 + 0.0477378/\[Eta]s^0.521739 + 
 0.00422268/\[Eta]s^0.422989 - 0.0410146/\[Eta]s^0.0434783 - 
 0.119906 \[Eta]s^0.100605 - 0.022227 \[Eta]s^0.130435 + 
 0.0300206 \[Eta]s^0.145649 + 0.0664033 \[Eta]s^0.26087 + 
 0.0661943 \[Eta]s^0.408619 - 0.0220599 \[Eta]s^0.478261 + 
 0.00957701 \[Eta]s^0.577011 - 0.0254619 \[Eta]s^1.13043 + 
 0.0268752 \[Eta]s^1.14565 - 0.0153929 \[Eta]s^1.26087 + 
 0.00299945 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00599675/\[Eta]s^1.04348) + 
 0.00637459/\[Eta]s^0.899395 + 0.0197835/\[Eta]s^0.521739 - 
 0.0139491/\[Eta]s^0.422989 - 0.0546861/\[Eta]s^0.0434783 - 
 0.0680816 \[Eta]s^0.100605 + 0.189006 \[Eta]s^0.130435 - 
 0.0163758 \[Eta]s^0.145649 - 0.0656429 \[Eta]s^0.26087 + 
 0.00337445 \[Eta]s^0.408619 + 0.0147066 \[Eta]s^0.478261 - 
 0.00771053 \[Eta]s^0.577011 + 0.00424366 \[Eta]s^1.13043 - 
 0.00309646 \[Eta]s^1.14565 - 0.00513095 \[Eta]s^1.26087 + 
 0.00318171 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.121872/\[Eta]s^1.04348) + 
 0.0380344/\[Eta]s^0.899395 + 0.318977/\[Eta]s^0.521739 + 
 0.20857/\[Eta]s^0.422989 - 0.164058/\[Eta]s^0.0434783 - 
 0.843613 \[Eta]s^0.100605 - 0.970309 \[Eta]s^0.130435 + 
 0.152914 \[Eta]s^0.145649 + 0.909256 \[Eta]s^0.26087 + 
 0.756345 \[Eta]s^0.408619 - 0.352959 \[Eta]s^0.478261 + 
 0.181366 \[Eta]s^0.577011 - 0.101848 \[Eta]s^1.13043 + 
 0.168923 \[Eta]s^1.14565 - 0.246286 \[Eta]s^1.26087 + 
 0.0665571 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0140314/\[Eta]s^1.04348) + 
 0.0349359/\[Eta]s^0.899395 + 0.208795/\[Eta]s^0.521739 - 
 0.276988/\[Eta]s^0.422989 - 0.218745/\[Eta]s^0.0434783 + 
 0.145979 \[Eta]s^0.100605 + 0.523834 \[Eta]s^0.130435 - 
 0.073734 \[Eta]s^0.145649 - 0.545942 \[Eta]s^0.26087 + 
 0.113614 \[Eta]s^0.408619 + 0.235306 \[Eta]s^0.478261 - 
 0.108163 \[Eta]s^0.577011 + 0.0169746 \[Eta]s^1.13043 - 
 0.000954672 \[Eta]s^1.14565 - 0.0820952 \[Eta]s^1.26087 + 
 0.0412136 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0086104/\[Eta]s^1.04348 - 
 0.00466043/\[Eta]s^0.899395 - 0.0395625/\[Eta]s^0.521739 + 
 0.0157515/\[Eta]s^0.422989 + 0.0232278/\[Eta]s^0.0434783 - 
 0.0602993 \[Eta]s^0.100605 + 0.143271 \[Eta]s^0.130435 - 
 0.0193558 \[Eta]s^0.145649 - 0.0258335 \[Eta]s^0.26087 - 
 0.0483005 \[Eta]s^0.408619 + 0.000664069 \[Eta]s^0.577011 - 
 0.0159472 \[Eta]s^1.13043 + 0.0304866 \[Eta]s^1.14565 - 
 0.0173153 \[Eta]s^1.26087 + 0.00926278 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0748029/\[Eta]s^1.04348 - 
 0.0363682/\[Eta]s^0.899395 - 0.393086/\[Eta]s^0.521739 + 
 0.168269/\[Eta]s^0.422989 + 0.0929114/\[Eta]s^0.0434783 + 
 0.110096 \[Eta]s^0.100605 + 0.611 \[Eta]s^0.130435 - 
 0.0501998 \[Eta]s^0.145649 - 0.0658515 \[Eta]s^0.26087 - 
 0.602974 \[Eta]s^0.408619 + 0.0387586 \[Eta]s^0.577011 - 
 0.0637887 \[Eta]s^1.13043 + 0.226705 \[Eta]s^1.14565 - 
 0.277046 \[Eta]s^1.26087 + 0.16677 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00510984/\[Eta]s^1.04348) + 
 0.00349434/\[Eta]s^0.899395 + 0.0106571/\[Eta]s^0.521739 - 
 0.0009294/\[Eta]s^0.422989 - 0.0348418/\[Eta]s^0.0434783 + 
 0.117869 \[Eta]s^0.100605 - 0.103312 \[Eta]s^0.130435 + 
 0.00447298 \[Eta]s^0.145649 + 0.0051315 \[Eta]s^0.26087 + 
 0.00103654 \[Eta]s^0.408619 + 0.00165789 \[Eta]s^0.577011 + 
 0.000422945 \[Eta]s^1.14565 - 0.00054995 \[Eta]s^1.40862), 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0817575/\[Eta]s^1.04348) + 
 0.0559095/\[Eta]s^0.899395 + 0.170513/\[Eta]s^0.521739 - 
 0.0148704/\[Eta]s^0.422989 - 0.557468/\[Eta]s^0.0434783 + 
 1.88591 \[Eta]s^0.100605 - 1.65299 \[Eta]s^0.130435 + 
 0.0715676 \[Eta]s^0.145649 + 0.0821041 \[Eta]s^0.26087 + 
 0.0165846 \[Eta]s^0.408619 + 0.0265263 \[Eta]s^0.577011 + 
 0.00676712 \[Eta]s^1.14565 - 0.0087992 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0086104/\[Eta]s^1.04348 - 
 0.00466043/\[Eta]s^0.899395 - 0.0395625/\[Eta]s^0.521739 + 
 0.0157515/\[Eta]s^0.422989 + 0.0232278/\[Eta]s^0.0434783 - 
 0.0602993 \[Eta]s^0.100605 + 0.143271 \[Eta]s^0.130435 - 
 0.0193558 \[Eta]s^0.145649 - 0.0258335 \[Eta]s^0.26087 - 
 0.0483005 \[Eta]s^0.408619 + 0.000664069 \[Eta]s^0.577011 - 
 0.0159472 \[Eta]s^1.13043 + 0.0304866 \[Eta]s^1.14565 - 
 0.0173153 \[Eta]s^1.26087 + 0.00926278 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0748029/\[Eta]s^1.04348 - 
 0.0363682/\[Eta]s^0.899395 - 0.393086/\[Eta]s^0.521739 + 
 0.168269/\[Eta]s^0.422989 + 0.0929114/\[Eta]s^0.0434783 + 
 0.110096 \[Eta]s^0.100605 + 0.611 \[Eta]s^0.130435 - 
 0.0501998 \[Eta]s^0.145649 - 0.0658515 \[Eta]s^0.26087 - 
 0.602974 \[Eta]s^0.408619 + 0.0387586 \[Eta]s^0.577011 - 
 0.0637887 \[Eta]s^1.13043 + 0.226705 \[Eta]s^1.14565 - 
 0.277046 \[Eta]s^1.26087 + 0.16677 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00510984/\[Eta]s^1.04348) + 
 0.00349434/\[Eta]s^0.899395 + 0.0106571/\[Eta]s^0.521739 - 
 0.0009294/\[Eta]s^0.422989 - 0.0348418/\[Eta]s^0.0434783 + 
 0.117869 \[Eta]s^0.100605 - 0.103312 \[Eta]s^0.130435 + 
 0.00447298 \[Eta]s^0.145649 + 0.0051315 \[Eta]s^0.26087 + 
 0.00103654 \[Eta]s^0.408619 + 0.00165789 \[Eta]s^0.577011 + 
 0.000422945 \[Eta]s^1.14565 - 0.00054995 \[Eta]s^1.40862), 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0817575/\[Eta]s^1.04348) + 
 0.0559095/\[Eta]s^0.899395 + 0.170513/\[Eta]s^0.521739 - 
 0.0148704/\[Eta]s^0.422989 - 0.557468/\[Eta]s^0.0434783 + 
 1.88591 \[Eta]s^0.100605 - 1.65299 \[Eta]s^0.130435 + 
 0.0715676 \[Eta]s^0.145649 + 0.0821041 \[Eta]s^0.26087 + 
 0.0165846 \[Eta]s^0.408619 + 0.0265263 \[Eta]s^0.577011 + 
 0.00676712 \[Eta]s^1.14565 - 0.0087992 \[Eta]s^1.40862), 0, 0, (
0.0024166 \[Alpha]em (1. \[Eta]s^1.84412 - 
 0.382291 \[Eta]s^1.98821 - 6.71429 \[Eta]s^2.36586 + 
 3.95705 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 - 
 1.99456 \[Eta]s^3.03325 - 11.8487 \[Eta]s^3.14847 - 
 4.4249 \[Eta]s^3.29622 + 
 1.60773 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), (
0.024166 \[Alpha]em (1. \[Eta]s^1.84412 - 
 0.382291 \[Eta]s^1.98821 - 6.71429 \[Eta]s^2.36586 + 
 3.95705 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 - 
 1.99456 \[Eta]s^3.03325 - 11.8487 \[Eta]s^3.14847 - 
 4.4249 \[Eta]s^3.29622 + 
 1.60773 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), 0, 0, 0, (
0.0024166 \[Alpha]em (1. \[Eta]s^1.84412 - 
 0.382291 \[Eta]s^1.98821 - 6.71429 \[Eta]s^2.36586 + 
 3.95705 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 - 
 1.99456 \[Eta]s^3.03325 - 11.8487 \[Eta]s^3.14847 - 
 4.4249 \[Eta]s^3.29622 + 
 1.60773 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), (
0.024166 \[Alpha]em (1. \[Eta]s^1.84412 - 
 0.382291 \[Eta]s^1.98821 - 6.71429 \[Eta]s^2.36586 + 
 3.95705 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 - 
 1.99456 \[Eta]s^3.03325 - 11.8487 \[Eta]s^3.14847 - 
 4.4249 \[Eta]s^3.29622 + 
 1.60773 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), 0, 0, 0, (
0.0024166 \[Alpha]em (1. \[Eta]s^1.84412 - 
 0.382291 \[Eta]s^1.98821 - 6.71429 \[Eta]s^2.36586 + 
 3.95705 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 - 
 1.99456 \[Eta]s^3.03325 - 11.8487 \[Eta]s^3.14847 - 
 4.4249 \[Eta]s^3.29622 + 
 1.60773 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), (
0.024166 \[Alpha]em (1. \[Eta]s^1.84412 - 
 0.382291 \[Eta]s^1.98821 - 6.71429 \[Eta]s^2.36586 + 
 3.95705 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 - 
 1.99456 \[Eta]s^3.03325 - 11.8487 \[Eta]s^3.14847 - 
 4.4249 \[Eta]s^3.29622 + 
 1.60773 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), 0, 0, 0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0900906/\[Eta]s^1.04348) + 
 0.073764/\[Eta]s^0.899395 - 0.143213/\[Eta]s^0.521739 - 
 0.00689468/\[Eta]s^0.422989 + 0.0586243/\[Eta]s^0.0434783 + 
 0.142454 \[Eta]s^0.100605 + 0.0166703 \[Eta]s^0.130435 - 
 0.0406109 \[Eta]s^0.145649 + 0.0996049 \[Eta]s^0.26087 + 
 0.0765531 \[Eta]s^0.408619 - 0.0258801 \[Eta]s^0.478261 - 
 0.0514242 \[Eta]s^0.577011 - 0.0441408 \[Eta]s^1.13043 - 
 0.0174835 \[Eta]s^1.14565 - 0.0601605 \[Eta]s^1.26087 + 
 0.0122279 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0359805/\[Eta]s^1.04348) + 
 0.0667248/\[Eta]s^0.899395 - 0.0593506/\[Eta]s^0.521739 + 
 0.0227757/\[Eta]s^0.422989 + 0.0781657/\[Eta]s^0.0434783 + 
 0.0808843 \[Eta]s^0.100605 - 0.141754 \[Eta]s^0.130435 + 
 0.0221527 \[Eta]s^0.145649 - 0.0984643 \[Eta]s^0.26087 + 
 0.00390251 \[Eta]s^0.408619 + 0.0172534 \[Eta]s^0.478261 + 
 0.041402 \[Eta]s^0.577011 + 0.0073568 \[Eta]s^1.13043 + 
 0.00201438 \[Eta]s^1.14565 - 0.0200535 \[Eta]s^1.26087 + 
 0.0129709 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.731229/\[Eta]s^1.04348) + 
 0.398118/\[Eta]s^0.899395 - 0.956932/\[Eta]s^0.521739 - 
 0.340547/\[Eta]s^0.422989 + 0.234497/\[Eta]s^0.0434783 + 
 1.00225 \[Eta]s^0.100605 + 0.727731 \[Eta]s^0.130435 - 
 0.206857 \[Eta]s^0.145649 + 1.36388 \[Eta]s^0.26087 + 
 0.874706 \[Eta]s^0.408619 - 0.414082 \[Eta]s^0.478261 - 
 0.973851 \[Eta]s^0.577011 - 0.176563 \[Eta]s^1.13043 - 
 0.109892 \[Eta]s^1.14565 - 0.962568 \[Eta]s^1.26087 + 
 0.271334 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0841884/\[Eta]s^1.04348) + 
 0.365684/\[Eta]s^0.899395 - 0.626386/\[Eta]s^0.521739 + 
 0.452259/\[Eta]s^0.422989 + 0.312663/\[Eta]s^0.0434783 - 
 0.17343 \[Eta]s^0.100605 - 0.392876 \[Eta]s^0.130435 + 
 0.0997447 \[Eta]s^0.145649 - 0.818912 \[Eta]s^0.26087 + 
 0.131394 \[Eta]s^0.408619 + 0.276055 \[Eta]s^0.478261 + 
 0.580785 \[Eta]s^0.577011 + 0.0294272 \[Eta]s^1.13043 + 
 0.000621055 \[Eta]s^1.14565 - 0.320856 \[Eta]s^1.26087 + 
 0.168015 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0283108/\[Eta]s^1.04348) - 
 0.0371867/\[Eta]s^0.899395 + 0.185154/\[Eta]s^0.521739 + 
 0.00234471/\[Eta]s^0.422989 + 0.0102998/\[Eta]s^0.0434783 + 
 0.142454 \[Eta]s^0.100605 - 0.113529 \[Eta]s^0.130435 + 
 0.0365251 \[Eta]s^0.145649 - 0.235996 \[Eta]s^0.26087 - 
 0.0498329 \[Eta]s^0.408619 + 0.0517603 \[Eta]s^0.478261 - 
 0.0514242 \[Eta]s^0.577011 - 0.0199555 \[Eta]s^1.13043 - 
 0.0174835 \[Eta]s^1.14565 + 0.112953 \[Eta]s^1.26087 + 
 0.0122279 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.072784/\[Eta]s^1.04348) - 
 0.0361763/\[Eta]s^0.899395 - 0.0321207/\[Eta]s^0.521739 - 
 0.01594/\[Eta]s^0.422989 + 0.0137331/\[Eta]s^0.0434783 + 
 0.0808843 \[Eta]s^0.100605 - 0.0184874 \[Eta]s^0.130435 - 
 0.00520725 \[Eta]s^0.145649 + 0.0191472 \[Eta]s^0.26087 + 
 0.00409366 \[Eta]s^0.408619 - 0.0345068 \[Eta]s^0.478261 + 
 0.041402 \[Eta]s^0.577011 + 0.00332592 \[Eta]s^1.13043 + 
 0.00201438 \[Eta]s^1.14565 + 0.037651 \[Eta]s^1.26087 + 
 0.0129709 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0581358/\[Eta]s^1.04348 - 
 0.195149/\[Eta]s^0.899395 + 2.24271/\[Eta]s^0.521739 + 
 0.174269/\[Eta]s^0.422989 + 0.0411994/\[Eta]s^0.0434783 + 
 1.00225 \[Eta]s^0.100605 - 1.44435 \[Eta]s^0.130435 + 
 0.233368 \[Eta]s^0.145649 - 3.25471 \[Eta]s^0.26087 - 
 0.600914 \[Eta]s^0.408619 + 0.828164 \[Eta]s^0.478261 - 
 0.973851 \[Eta]s^0.577011 - 0.079822 \[Eta]s^1.13043 - 
 0.109892 \[Eta]s^1.14565 + 1.80725 \[Eta]s^1.26087 + 
 0.271334 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.284305/\[Eta]s^1.04348) - 
 0.206544/\[Eta]s^0.899395 - 0.777629/\[Eta]s^0.521739 - 
 0.259621/\[Eta]s^0.422989 + 0.0549325/\[Eta]s^0.0434783 - 
 0.17343 \[Eta]s^0.100605 + 0.571987 \[Eta]s^0.130435 - 
 0.097421 \[Eta]s^0.145649 + 0.311851 \[Eta]s^0.26087 + 
 0.047148 \[Eta]s^0.408619 - 0.552109 \[Eta]s^0.478261 + 
 0.580785 \[Eta]s^0.577011 + 0.0133037 \[Eta]s^1.13043 + 
 0.000621055 \[Eta]s^1.14565 + 0.602416 \[Eta]s^1.26087 + 
 0.168015 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0900906/\[Eta]s^1.04348) + 
 0.073764/\[Eta]s^0.899395 - 0.143213/\[Eta]s^0.521739 - 
 0.00689468/\[Eta]s^0.422989 + 0.0586243/\[Eta]s^0.0434783 + 
 0.142454 \[Eta]s^0.100605 + 0.0166703 \[Eta]s^0.130435 - 
 0.0406109 \[Eta]s^0.145649 + 0.0996049 \[Eta]s^0.26087 + 
 0.0765531 \[Eta]s^0.408619 - 0.0258801 \[Eta]s^0.478261 - 
 0.0514242 \[Eta]s^0.577011 - 0.0441408 \[Eta]s^1.13043 - 
 0.0174835 \[Eta]s^1.14565 - 0.0601605 \[Eta]s^1.26087 + 
 0.0122279 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0359805/\[Eta]s^1.04348) + 
 0.0667248/\[Eta]s^0.899395 - 0.0593506/\[Eta]s^0.521739 + 
 0.0227757/\[Eta]s^0.422989 + 0.0781657/\[Eta]s^0.0434783 + 
 0.0808843 \[Eta]s^0.100605 - 0.141754 \[Eta]s^0.130435 + 
 0.0221527 \[Eta]s^0.145649 - 0.0984643 \[Eta]s^0.26087 + 
 0.00390251 \[Eta]s^0.408619 + 0.0172534 \[Eta]s^0.478261 + 
 0.041402 \[Eta]s^0.577011 + 0.0073568 \[Eta]s^1.13043 + 
 0.00201438 \[Eta]s^1.14565 - 0.0200535 \[Eta]s^1.26087 + 
 0.0129709 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.731229/\[Eta]s^1.04348) + 
 0.398118/\[Eta]s^0.899395 - 0.956932/\[Eta]s^0.521739 - 
 0.340547/\[Eta]s^0.422989 + 0.234497/\[Eta]s^0.0434783 + 
 1.00225 \[Eta]s^0.100605 + 0.727731 \[Eta]s^0.130435 - 
 0.206857 \[Eta]s^0.145649 + 1.36388 \[Eta]s^0.26087 + 
 0.874706 \[Eta]s^0.408619 - 0.414082 \[Eta]s^0.478261 - 
 0.973851 \[Eta]s^0.577011 - 0.176563 \[Eta]s^1.13043 - 
 0.109892 \[Eta]s^1.14565 - 0.962568 \[Eta]s^1.26087 + 
 0.271334 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0841884/\[Eta]s^1.04348) + 
 0.365684/\[Eta]s^0.899395 - 0.626386/\[Eta]s^0.521739 + 
 0.452259/\[Eta]s^0.422989 + 0.312663/\[Eta]s^0.0434783 - 
 0.17343 \[Eta]s^0.100605 - 0.392876 \[Eta]s^0.130435 + 
 0.0997447 \[Eta]s^0.145649 - 0.818912 \[Eta]s^0.26087 + 
 0.131394 \[Eta]s^0.408619 + 0.276055 \[Eta]s^0.478261 + 
 0.580785 \[Eta]s^0.577011 + 0.0294272 \[Eta]s^1.13043 + 
 0.000621055 \[Eta]s^1.14565 - 0.320856 \[Eta]s^1.26087 + 
 0.168015 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0516624/\[Eta]s^1.04348 - 
 0.0487822/\[Eta]s^0.899395 + 0.118688/\[Eta]s^0.521739 - 
 0.0257186/\[Eta]s^0.422989 - 0.0637742/\[Eta]s^0.0434783 + 
 0.0716384 \[Eta]s^0.100605 - 0.107454 \[Eta]s^0.130435 + 
 0.0261839 \[Eta]s^0.145649 - 0.0387502 \[Eta]s^0.26087 - 
 0.0558591 \[Eta]s^0.408619 - 0.00356575 \[Eta]s^0.577011 + 
 0.0541186 \[Eta]s^1.13043 - 0.0198328 \[Eta]s^1.14565 + 
 0.00368395 \[Eta]s^1.26087 + 0.0377616 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.448818/\[Eta]s^1.04348 - 
 0.380677/\[Eta]s^0.899395 + 1.17926/\[Eta]s^0.521739 - 
 0.274745/\[Eta]s^0.422989 - 0.255097/\[Eta]s^0.0434783 - 
 0.130799 \[Eta]s^0.100605 - 0.45825 \[Eta]s^0.130435 + 
 0.0679085 \[Eta]s^0.145649 - 0.0987773 \[Eta]s^0.26087 - 
 0.697333 \[Eta]s^0.408619 - 0.208116 \[Eta]s^0.577011 + 
 0.216474 \[Eta]s^1.13043 - 0.147481 \[Eta]s^1.14565 + 
 0.0589432 \[Eta]s^1.26087 + 0.679873 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0306591/\[Eta]s^1.04348) + 
 0.0365763/\[Eta]s^0.899395 - 0.0319712/\[Eta]s^0.521739 + 
 0.0015175/\[Eta]s^0.422989 + 0.0956613/\[Eta]s^0.0434783 - 
 0.140035 \[Eta]s^0.100605 + 0.0774838 \[Eta]s^0.130435 - 
 0.00605089 \[Eta]s^0.145649 + 0.00769726 \[Eta]s^0.26087 + 
 0.00119874 \[Eta]s^0.408619 - 0.00890212 \[Eta]s^0.577011 - 
 0.000275144 \[Eta]s^1.14565 - 0.00224198 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (-(0.490545/\[Eta]s^1.04348) + 
 0.585222/\[Eta]s^0.899395 - 0.51154/\[Eta]s^0.521739 + 
 0.02428/\[Eta]s^0.422989 + 1.53058/\[Eta]s^0.0434783 - 
 2.24055 \[Eta]s^0.100605 + 1.23974 \[Eta]s^0.130435 - 
 0.0968142 \[Eta]s^0.145649 + 0.123156 \[Eta]s^0.26087 + 
 0.0191799 \[Eta]s^0.408619 - 0.142434 \[Eta]s^0.577011 - 
 0.0044023 \[Eta]s^1.14565 - 
 0.0358717 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0516624/\[Eta]s^1.04348 - 
 0.0487822/\[Eta]s^0.899395 + 0.118688/\[Eta]s^0.521739 - 
 0.0257186/\[Eta]s^0.422989 - 0.0637742/\[Eta]s^0.0434783 + 
 0.0716384 \[Eta]s^0.100605 - 0.107454 \[Eta]s^0.130435 + 
 0.0261839 \[Eta]s^0.145649 - 0.0387502 \[Eta]s^0.26087 - 
 0.0558591 \[Eta]s^0.408619 - 0.00356575 \[Eta]s^0.577011 + 
 0.0541186 \[Eta]s^1.13043 - 0.0198328 \[Eta]s^1.14565 + 
 0.00368395 \[Eta]s^1.26087 + 0.0377616 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.448818/\[Eta]s^1.04348 - 
 0.380677/\[Eta]s^0.899395 + 1.17926/\[Eta]s^0.521739 - 
 0.274745/\[Eta]s^0.422989 - 0.255097/\[Eta]s^0.0434783 - 
 0.130799 \[Eta]s^0.100605 - 0.45825 \[Eta]s^0.130435 + 
 0.0679085 \[Eta]s^0.145649 - 0.0987773 \[Eta]s^0.26087 - 
 0.697333 \[Eta]s^0.408619 - 0.208116 \[Eta]s^0.577011 + 
 0.216474 \[Eta]s^1.13043 - 0.147481 \[Eta]s^1.14565 + 
 0.0589432 \[Eta]s^1.26087 + 0.679873 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0306591/\[Eta]s^1.04348) + 
 0.0365763/\[Eta]s^0.899395 - 0.0319712/\[Eta]s^0.521739 + 
 0.0015175/\[Eta]s^0.422989 + 0.0956613/\[Eta]s^0.0434783 - 
 0.140035 \[Eta]s^0.100605 + 0.0774838 \[Eta]s^0.130435 - 
 0.00605089 \[Eta]s^0.145649 + 0.00769726 \[Eta]s^0.26087 + 
 0.00119874 \[Eta]s^0.408619 - 0.00890212 \[Eta]s^0.577011 - 
 0.000275144 \[Eta]s^1.14565 - 0.00224198 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (-(0.490545/\[Eta]s^1.04348) + 
 0.585222/\[Eta]s^0.899395 - 0.51154/\[Eta]s^0.521739 + 
 0.02428/\[Eta]s^0.422989 + 1.53058/\[Eta]s^0.0434783 - 
 2.24055 \[Eta]s^0.100605 + 1.23974 \[Eta]s^0.130435 - 
 0.0968142 \[Eta]s^0.145649 + 0.123156 \[Eta]s^0.26087 + 
 0.0191799 \[Eta]s^0.408619 - 0.142434 \[Eta]s^0.577011 - 
 0.0044023 \[Eta]s^1.14565 - 
 0.0358717 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, (
0.0144996 \[Alpha]em (1. \[Eta]s^1.84412 - 
 0.666925 \[Eta]s^1.98821 + 3.35714 \[Eta]s^2.36586 - 
 1.07683 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 + 
 0.449696 \[Eta]s^3.03325 - 2.96218 \[Eta]s^3.14847 - 
 0.852892 \[Eta]s^3.29622 + 
 3.10199 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), (
0.144996 \[Alpha]em (1. \[Eta]s^1.84412 - 
 0.666925 \[Eta]s^1.98821 + 3.35714 \[Eta]s^2.36586 - 
 1.07683 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 + 
 0.449696 \[Eta]s^3.03325 - 2.96218 \[Eta]s^3.14847 - 
 0.852892 \[Eta]s^3.29622 + 
 3.10199 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), 0, 0, 0, (
0.0144996 \[Alpha]em (1. \[Eta]s^1.84412 - 
 0.666925 \[Eta]s^1.98821 + 3.35714 \[Eta]s^2.36586 - 
 1.07683 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 + 
 0.449696 \[Eta]s^3.03325 - 2.96218 \[Eta]s^3.14847 - 
 0.852892 \[Eta]s^3.29622 + 
 3.10199 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), (
0.144996 \[Alpha]em (1. \[Eta]s^1.84412 - 
 0.666925 \[Eta]s^1.98821 + 3.35714 \[Eta]s^2.36586 - 
 1.07683 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 + 
 0.449696 \[Eta]s^3.03325 - 2.96218 \[Eta]s^3.14847 - 
 0.852892 \[Eta]s^3.29622 + 
 3.10199 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), 0, 0, 0, (
0.0144996 \[Alpha]em (1. \[Eta]s^1.84412 - 
 0.666925 \[Eta]s^1.98821 + 3.35714 \[Eta]s^2.36586 - 
 1.07683 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 + 
 0.449696 \[Eta]s^3.03325 - 2.96218 \[Eta]s^3.14847 - 
 0.852892 \[Eta]s^3.29622 + 
 3.10199 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), (
0.144996 \[Alpha]em (1. \[Eta]s^1.84412 - 
 0.666925 \[Eta]s^1.98821 + 3.35714 \[Eta]s^2.36586 - 
 1.07683 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 + 
 0.449696 \[Eta]s^3.03325 - 2.96218 \[Eta]s^3.14847 - 
 0.852892 \[Eta]s^3.29622 + 
 3.10199 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, (0.5 \[Alpha]em (-(0.218529/\[Eta]s^1.41409) + 
 1.77778/\[Eta]s^1.04348 - 0.134411/\[Eta]s^0.631486 - 
 0.0236676/\[Eta]s^0.414095 + 0.212143/\[Eta]s^0.0641663 - 
 1.77778/\[Eta]s^0.0434783 + 0.18285 \[Eta]s^0.368514 - 
 0.0420899 \[Eta]s^0.718442 + 0.0300533 \[Eta]s^0.935834 - 
 0.00634939 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.0721418/\[Eta]s^1.41409) + 
 0.0887475/\[Eta]s^0.631486 - 0.00253538/\[Eta]s^0.414095 + 
 0.0248025/\[Eta]s^0.0641663 - 0.0544363 \[Eta]s^0.368514 + 
 0.0130831 \[Eta]s^0.718442 + 0.0498747 \[Eta]s^0.935834 - 
 0.0473942 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.862897/\[Eta]s^1.41409) - 
 0.523888/\[Eta]s^0.631486 - 0.00900931/\[Eta]s^0.414095 + 
 0.113983/\[Eta]s^0.0641663 - 0.348019 \[Eta]s^0.368514 + 
 0.0712699 \[Eta]s^0.718442 + 0.757924 \[Eta]s^0.935834 + 
 0.800637 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.296046/\[Eta]s^1.41409) + 
 0.359575/\[Eta]s^0.631486 - 0.0672489/\[Eta]s^0.414095 + 
 0.588936/\[Eta]s^0.0641663 - 0.577552 \[Eta]s^0.368514 + 
 0.132209 \[Eta]s^0.718442 - 0.225642 \[Eta]s^0.935834 + 
 0.0857679 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.17948/\[Eta]s^1.41409) + 
 28.4444/\[Eta]s^1.04348 - 0.22008/\[Eta]s^0.631486 - 
 1.37058/\[Eta]s^0.414095 + 11.7534/\[Eta]s^0.0641663 - 
 28.4444/\[Eta]s^0.0434783 + 17.2707 \[Eta]s^0.368514 - 
 3.83407 \[Eta]s^0.718442 - 10.2034 \[Eta]s^0.935834 - 
 13.2165 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.119654/\[Eta]s^1.41409 - 
 0.0733601/\[Eta]s^0.631486 + 0.913717/\[Eta]s^0.414095 - 
 7.83562/\[Eta]s^0.0641663 + 5.7569 \[Eta]s^0.368514 - 
 1.27802 \[Eta]s^0.718442 + 6.80225 \[Eta]s^0.935834 - 
 4.40552 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, (
0.5 \[Alpha]em (-(0.105344/\[Eta]s^1.41409) + 
 0.18007/\[Eta]s^0.631486 - 1.48407/\[Eta]s^0.414095 + 
 1.58427/\[Eta]s^0.0641663 + 1.2277 \[Eta]s^0.368514 - 
 1.41379 \[Eta]s^0.718442 + 0.00514197 \[Eta]s^0.935834 + 
 0.00602006 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.0347767/\[Eta]s^1.41409) - 
 0.118895/\[Eta]s^0.631486 - 0.15898/\[Eta]s^0.414095 + 
 0.185224/\[Eta]s^0.0641663 + 1.77778 \[Eta]s^0.130435 - 
 0.365498 \[Eta]s^0.368514 + 0.439457 \[Eta]s^0.718442 + 
 0.00853332 \[Eta]s^0.935834 - 1.77778 \[Eta]s^1.13043 + 
 0.044936 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.415969/\[Eta]s^1.41409) + 
 0.701851/\[Eta]s^0.631486 - 0.564926/\[Eta]s^0.414095 + 
 0.851218/\[Eta]s^0.0641663 - 2.33668 \[Eta]s^0.368514 + 
 2.39393 \[Eta]s^0.718442 + 0.129677 \[Eta]s^0.935834 - 
 0.759109 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.142712/\[Eta]s^1.41409) - 
 0.481721/\[Eta]s^0.631486 - 4.21682/\[Eta]s^0.414095 + 
 4.39814/\[Eta]s^0.0641663 - 3.87781 \[Eta]s^0.368514 + 
 4.44085 \[Eta]s^0.718442 - 0.0386062 \[Eta]s^0.935834 - 
 0.0813193 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.0865204/\[Eta]s^1.41409) + 
 0.294841/\[Eta]s^0.631486 - 85.9416/\[Eta]s^0.414095 + 
 87.7739/\[Eta]s^0.0641663 + 115.959 \[Eta]s^0.368514 - 
 128.785 \[Eta]s^0.718442 - 1.74575 \[Eta]s^0.935834 + 
 12.531 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.0576803/\[Eta]s^1.41409 + 
 0.0982803/\[Eta]s^0.631486 + 57.2944/\[Eta]s^0.414095 - 
 58.5159/\[Eta]s^0.0641663 + 28.4444 \[Eta]s^0.130435 + 
 38.6531 \[Eta]s^0.368514 - 42.9284 \[Eta]s^0.718442 + 
 1.16383 \[Eta]s^0.935834 - 28.4444 \[Eta]s^1.13043 + 
 4.17701 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, (
0.5 \[Alpha]em (0.223728/\[Eta]s^1.41409 - 
 0.444444/\[Eta]s^1.04348 + 0.118422/\[Eta]s^0.631486 + 
 0.351488/\[Eta]s^0.414095 - 0.546525/\[Eta]s^0.0641663 + 
 0.444444/\[Eta]s^0.0434783 + 0.166159 \[Eta]s^0.368514 - 
 0.289622 \[Eta]s^0.718442 - 0.0286915 \[Eta]s^0.935834 + 
 0.0050416 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.0738582/\[Eta]s^1.41409 - 
 0.0781904/\[Eta]s^0.631486 + 0.0376531/\[Eta]s^0.414095 - 
 0.0638965/\[Eta]s^0.0641663 - 0.0494672 \[Eta]s^0.368514 + 
 0.0900252 \[Eta]s^0.718442 - 0.0476147 \[Eta]s^0.935834 + 
 0.0376324 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.883427/\[Eta]s^1.41409 + 
 0.461568/\[Eta]s^0.631486 + 0.133798/\[Eta]s^0.414095 - 
 0.293644/\[Eta]s^0.0641663 - 0.31625 \[Eta]s^0.368514 + 
 0.490411 \[Eta]s^0.718442 - 0.723581 \[Eta]s^0.935834 - 
 0.635729 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.303089/\[Eta]s^1.41409 - 
 0.316801/\[Eta]s^0.631486 + 0.998716/\[Eta]s^0.414095 - 
 1.51722/\[Eta]s^0.0641663 - 0.524831 \[Eta]s^0.368514 + 
 0.909734 \[Eta]s^0.718442 + 0.215417 \[Eta]s^0.935834 - 
 0.0681022 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.18375/\[Eta]s^1.41409 - 7.11111/\[Eta]s^1.04348 + 
 0.1939/\[Eta]s^0.631486 + 20.3545/\[Eta]s^0.414095 - 
 30.2793/\[Eta]s^0.0641663 + 7.11111/\[Eta]s^0.0434783 + 
 15.6942 \[Eta]s^0.368514 - 26.3824 \[Eta]s^0.718442 + 
 9.74103 \[Eta]s^0.935834 + 
 10.4943 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.1225/\[Eta]s^1.41409) + 
 0.0646334/\[Eta]s^0.631486 - 13.5697/\[Eta]s^0.414095 + 
 20.1862/\[Eta]s^0.0641663 + 5.23139 \[Eta]s^0.368514 - 
 8.79414 \[Eta]s^0.718442 - 6.49402 \[Eta]s^0.935834 + 
 3.49811 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, (
0.5 \[Alpha]em (0.279979/\[Eta]s^1.41409 - 
 0.299475/\[Eta]s^0.631486 + 0.889375/\[Eta]s^0.414095 - 
 1.1363/\[Eta]s^0.0641663 - 0.942538 \[Eta]s^0.368514 + 
 1.25388 \[Eta]s^0.718442 - 0.0330528 \[Eta]s^0.935834 - 
 0.0118678 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.0924282/\[Eta]s^1.41409 + 
 0.197734/\[Eta]s^0.631486 + 0.0952739/\[Eta]s^0.414095 - 
 0.13285/\[Eta]s^0.0641663 - 0.444444 \[Eta]s^0.130435 + 
 0.280603 \[Eta]s^0.368514 - 0.389752 \[Eta]s^0.718442 - 
 0.0548524 \[Eta]s^0.935834 + 0.444444 \[Eta]s^1.13043 - 
 0.0885855 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (1.10555/\[Eta]s^1.41409 - 
 1.16725/\[Eta]s^0.631486 + 0.33855/\[Eta]s^0.414095 - 
 0.610527/\[Eta]s^0.0641663 + 1.79393 \[Eta]s^0.368514 - 
 2.12317 \[Eta]s^0.718442 - 0.833569 \[Eta]s^0.935834 + 
 1.49649 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.379294/\[Eta]s^1.41409 + 
 0.801153/\[Eta]s^0.631486 + 2.52706/\[Eta]s^0.414095 - 
 3.15452/\[Eta]s^0.0641663 + 2.97711 \[Eta]s^0.368514 - 
 3.93857 \[Eta]s^0.718442 + 0.248162 \[Eta]s^0.935834 + 
 0.160311 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.22995/\[Eta]s^1.41409 - 
 0.490351/\[Eta]s^0.631486 + 51.5032/\[Eta]s^0.414095 - 
 62.9549/\[Eta]s^0.0641663 - 89.0254 \[Eta]s^0.368514 + 
 114.219 \[Eta]s^0.718442 + 11.2217 \[Eta]s^0.935834 - 
 24.7033 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.1533/\[Eta]s^1.41409) - 
 0.16345/\[Eta]s^0.631486 - 34.3355/\[Eta]s^0.414095 + 
 41.9699/\[Eta]s^0.0641663 - 7.11111 \[Eta]s^0.130435 - 
 29.6751 \[Eta]s^0.368514 + 38.073 \[Eta]s^0.718442 - 
 7.48115 \[Eta]s^0.935834 + 7.11111 \[Eta]s^1.13043 - 
 8.23444 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, (
0.5 \[Alpha]em (0.013658/\[Eta]s^1.41409 - 
 0.0277778/\[Eta]s^1.04348 + 0.00840067/\[Eta]s^0.631486 + 
 0.00147922/\[Eta]s^0.414095 - 0.0132589/\[Eta]s^0.0641663 + 
 0.0277778/\[Eta]s^0.0434783 - 0.0114281 \[Eta]s^0.368514 + 
 0.00263062 \[Eta]s^0.718442 - 0.00187833 \[Eta]s^0.935834 + 
 0.000396837 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.00450886/\[Eta]s^1.41409 - 
 0.00554672/\[Eta]s^0.631486 + 0.000158461/\[Eta]s^0.414095 - 
 0.00155016/\[Eta]s^0.0641663 + 0.00340227 \[Eta]s^0.368514 - 
 0.000817692 \[Eta]s^0.718442 - 0.00311717 \[Eta]s^0.935834 + 
 0.00296214 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.0539311/\[Eta]s^1.41409 + 
 0.032743/\[Eta]s^0.631486 + 0.000563082/\[Eta]s^0.414095 - 
 0.00712394/\[Eta]s^0.0641663 + 0.0217512 \[Eta]s^0.368514 - 
 0.00445437 \[Eta]s^0.718442 - 0.0473702 \[Eta]s^0.935834 - 
 0.0500398 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.0185029/\[Eta]s^1.41409 - 
 0.0224734/\[Eta]s^0.631486 + 0.00420305/\[Eta]s^0.414095 - 
 0.0368085/\[Eta]s^0.0641663 + 0.036097 \[Eta]s^0.368514 - 
 0.00826305 \[Eta]s^0.718442 + 0.0141026 \[Eta]s^0.935834 - 
 0.00536049 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.0112175/\[Eta]s^1.41409 - 
 0.444444/\[Eta]s^1.04348 + 0.013755/\[Eta]s^0.631486 + 
 0.085661/\[Eta]s^0.414095 - 0.734589/\[Eta]s^0.0641663 + 
 0.444444/\[Eta]s^0.0434783 - 1.07942 \[Eta]s^0.368514 + 
 0.239629 \[Eta]s^0.718442 + 0.637711 \[Eta]s^0.935834 + 
 0.826034 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.00747834/\[Eta]s^1.41409) + 
 0.00458501/\[Eta]s^0.631486 - 0.0571073/\[Eta]s^0.414095 + 
 0.489726/\[Eta]s^0.0641663 - 0.359806 \[Eta]s^0.368514 + 
 0.0798765 \[Eta]s^0.718442 - 0.42514 \[Eta]s^0.935834 + 
 0.275345 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, (
0.5 \[Alpha]em (0.00658401/\[Eta]s^1.41409 - 
 0.0112544/\[Eta]s^0.631486 + 0.0927543/\[Eta]s^0.414095 - 
 0.099017/\[Eta]s^0.0641663 - 0.076731 \[Eta]s^0.368514 + 
 0.0883616 \[Eta]s^0.718442 - 0.000321373 \[Eta]s^0.935834 - 
 0.000376254 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.00217355/\[Eta]s^1.41409 + 
 0.00743092/\[Eta]s^0.631486 + 0.00993627/\[Eta]s^0.414095 - 
 0.0115765/\[Eta]s^0.0641663 - 0.0277778 \[Eta]s^0.130435 + 
 0.0228436 \[Eta]s^0.368514 - 0.027466 \[Eta]s^0.718442 - 
 0.000533332 \[Eta]s^0.935834 + 0.0277778 \[Eta]s^1.13043 - 
 0.0028085 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.0259981/\[Eta]s^1.41409 - 
 0.0438657/\[Eta]s^0.631486 + 0.0353079/\[Eta]s^0.414095 - 
 0.0532011/\[Eta]s^0.0641663 + 0.146042 \[Eta]s^0.368514 - 
 0.149621 \[Eta]s^0.718442 - 0.00810482 \[Eta]s^0.935834 + 
 0.0474443 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.0089195/\[Eta]s^1.41409 + 
 0.0301076/\[Eta]s^0.631486 + 0.263551/\[Eta]s^0.414095 - 
 0.274884/\[Eta]s^0.0641663 + 0.242363 \[Eta]s^0.368514 - 
 0.277553 \[Eta]s^0.718442 + 0.00241289 \[Eta]s^0.935834 + 
 0.00508246 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.00540752/\[Eta]s^1.41409 - 
 0.0184275/\[Eta]s^0.631486 + 5.37135/\[Eta]s^0.414095 - 
 5.48587/\[Eta]s^0.0641663 - 7.24746 \[Eta]s^0.368514 + 
 8.04908 \[Eta]s^0.718442 + 0.109109 \[Eta]s^0.935834 - 
 0.78319 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.00360502/\[Eta]s^1.41409) - 
 0.00614252/\[Eta]s^0.631486 - 3.5809/\[Eta]s^0.414095 + 
 3.65724/\[Eta]s^0.0641663 - 0.444444 \[Eta]s^0.130435 - 
 2.41582 \[Eta]s^0.368514 + 2.68303 \[Eta]s^0.718442 - 
 0.0727395 \[Eta]s^0.935834 + 0.444444 \[Eta]s^1.13043 - 
 0.261063 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.162831/\[Eta]s^1.04348) - 
 0.156052/\[Eta]s^0.899395 + 0.243624/\[Eta]s^0.521739 - 
 0.0252182/\[Eta]s^0.422989 - 1.05667/\[Eta]s^0.0434783 - 
 3.36746 \[Eta]s^0.100605 + 1.0468 \[Eta]s^0.130435 - 
 0.591157 \[Eta]s^0.145649 + 0.960329 \[Eta]s^0.26087 - 
 0.466452 \[Eta]s^0.408619 + 0.605307 \[Eta]s^0.478261 + 
 0.412964 \[Eta]s^0.577011 + 0.726632 \[Eta]s^1.13043 + 
 0.894233 \[Eta]s^1.14565 + 1.00071 \[Eta]s^1.26087 - 
 0.0647555 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.119453/\[Eta]s^1.04348 - 
 0.14116/\[Eta]s^0.899395 - 0.0591983/\[Eta]s^0.521739 + 
 0.083305/\[Eta]s^0.422989 - 1.4089/\[Eta]s^0.0434783 - 
 1.91201 \[Eta]s^0.100605 + 4.27276 \[Eta]s^0.130435 + 
 0.322468 \[Eta]s^0.145649 - 0.557663 \[Eta]s^0.26087 - 
 0.0237787 \[Eta]s^0.408619 - 0.403538 \[Eta]s^0.478261 - 
 0.332481 \[Eta]s^0.577011 - 0.121105 \[Eta]s^1.13043 - 
 0.10303 \[Eta]s^1.14565 + 0.33357 \[Eta]s^1.26087 - 
 0.0686902 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(2.13479/\[Eta]s^1.04348) - 
 0.84224/\[Eta]s^0.899395 + 3.00833/\[Eta]s^0.521739 - 
 1.24559/\[Eta]s^0.422989 - 4.2267/\[Eta]s^0.0434783 - 
 23.6921 \[Eta]s^0.100605 - 16.9664 \[Eta]s^0.130435 - 
 3.01114 \[Eta]s^0.145649 + 13.8333 \[Eta]s^0.26087 - 
 5.32974 \[Eta]s^0.408619 + 9.68491 \[Eta]s^0.478261 + 
 7.82056 \[Eta]s^0.577011 + 2.90653 \[Eta]s^1.13043 + 
 5.62068 \[Eta]s^1.14565 + 16.0114 \[Eta]s^1.26087 - 
 1.43691 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.716744/\[Eta]s^1.04348 - 
 0.773626/\[Eta]s^0.899395 - 1.16266/\[Eta]s^0.521739 + 
 1.6542/\[Eta]s^0.422989 - 5.63559/\[Eta]s^0.0434783 + 
 4.0997 \[Eta]s^0.100605 + 11.5185 \[Eta]s^0.130435 + 
 1.45195 \[Eta]s^0.145649 - 3.87917 \[Eta]s^0.26087 - 
 0.800606 \[Eta]s^0.408619 - 6.45661 \[Eta]s^0.478261 - 
 4.66402 \[Eta]s^0.577011 - 0.484421 \[Eta]s^1.13043 - 
 0.0317653 \[Eta]s^1.14565 + 5.33713 \[Eta]s^1.26087 - 
 0.889765 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0842877/\[Eta]s^1.04348 + 
 0.0786706/\[Eta]s^0.899395 - 0.123436/\[Eta]s^0.521739 + 
 0.00857605/\[Eta]s^0.422989 + 0.572762/\[Eta]s^0.0434783 - 
 3.36746 \[Eta]s^0.100605 + 5.21318 \[Eta]s^0.130435 + 
 0.531682 \[Eta]s^0.145649 - 0.980714 \[Eta]s^0.26087 + 
 0.303641 \[Eta]s^0.408619 - 1.50691 \[Eta]s^0.478261 + 
 0.412964 \[Eta]s^0.577011 - 1.53792 \[Eta]s^1.13043 + 
 0.894233 \[Eta]s^1.14565 - 0.518803 \[Eta]s^1.26087 - 
 0.0647555 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0277617/\[Eta]s^1.04348) + 
 0.076533/\[Eta]s^0.899395 + 0.0214138/\[Eta]s^0.521739 - 
 0.0583024/\[Eta]s^0.422989 + 0.763683/\[Eta]s^0.0434783 - 
 1.91201 \[Eta]s^0.100605 + 0.328223 \[Eta]s^0.130435 - 
 0.0758 \[Eta]s^0.145649 + 0.325179 \[Eta]s^0.26087 - 
 0.0249434 \[Eta]s^0.408619 + 1.00461 \[Eta]s^0.478261 - 
 0.332481 \[Eta]s^0.577011 + 0.25632 \[Eta]s^1.13043 - 
 0.10303 \[Eta]s^1.14565 - 0.172934 \[Eta]s^1.26087 - 
 0.0686902 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.02267/\[Eta]s^1.04348 + 
 0.412849/\[Eta]s^0.899395 - 1.49514/\[Eta]s^0.521739 + 
 0.637409/\[Eta]s^0.422989 + 2.29105/\[Eta]s^0.0434783 - 
 23.6921 \[Eta]s^0.100605 + 52.5401 \[Eta]s^0.130435 + 
 3.39705 \[Eta]s^0.145649 - 12.2166 \[Eta]s^0.26087 + 
 3.66148 \[Eta]s^0.408619 - 24.1106 \[Eta]s^0.478261 + 
 7.82056 \[Eta]s^0.577011 - 6.15168 \[Eta]s^1.13043 + 
 5.62068 \[Eta]s^1.14565 - 8.30085 \[Eta]s^1.26087 - 
 1.43691 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0837211/\[Eta]s^1.04348) + 
 0.436956/\[Eta]s^0.899395 + 0.518419/\[Eta]s^0.521739 - 
 0.949598/\[Eta]s^0.422989 + 3.05473/\[Eta]s^0.0434783 + 
 4.0997 \[Eta]s^0.100605 - 19.3571 \[Eta]s^0.130435 - 
 1.41812 \[Eta]s^0.145649 + 5.2395 \[Eta]s^0.26087 - 
 0.287282 \[Eta]s^0.408619 + 16.0737 \[Eta]s^0.478261 - 
 4.66402 \[Eta]s^0.577011 + 1.02528 \[Eta]s^1.13043 - 
 0.0317653 \[Eta]s^1.14565 - 2.76695 \[Eta]s^1.26087 - 
 0.889765 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.557893/\[Eta]s^1.04348) - 
 0.156052/\[Eta]s^0.899395 - 0.0526725/\[Eta]s^0.521739 - 
 0.0252182/\[Eta]s^0.422989 - 0.661612/\[Eta]s^0.0434783 - 
 3.36746 \[Eta]s^0.100605 - 2.1137 \[Eta]s^0.130435 - 
 0.591157 \[Eta]s^0.145649 + 0.367737 \[Eta]s^0.26087 - 
 0.466452 \[Eta]s^0.408619 + 0.901603 \[Eta]s^0.478261 + 
 0.412964 \[Eta]s^0.577011 + 3.88713 \[Eta]s^1.13043 + 
 0.894233 \[Eta]s^1.14565 + 1.5933 \[Eta]s^1.26087 - 
 0.0647555 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.407296/\[Eta]s^1.04348) - 
 0.14116/\[Eta]s^0.899395 + 0.138333/\[Eta]s^0.521739 + 
 0.083305/\[Eta]s^0.422989 - 0.882149/\[Eta]s^0.0434783 - 
 1.91201 \[Eta]s^0.100605 + 4.79951 \[Eta]s^0.130435 + 
 0.322468 \[Eta]s^0.145649 - 0.755194 \[Eta]s^0.26087 - 
 0.0237787 \[Eta]s^0.408619 - 0.601069 \[Eta]s^0.478261 - 
 0.332481 \[Eta]s^0.577011 - 0.647854 \[Eta]s^1.13043 - 
 0.10303 \[Eta]s^1.14565 + 0.531101 \[Eta]s^1.26087 - 
 0.0686902 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(3.71504/\[Eta]s^1.04348) - 
 0.84224/\[Eta]s^0.899395 - 1.73242/\[Eta]s^0.521739 - 
 1.24559/\[Eta]s^0.422989 - 2.64645/\[Eta]s^0.0434783 - 
 23.6921 \[Eta]s^0.100605 - 29.6084 \[Eta]s^0.130435 - 
 3.01114 \[Eta]s^0.145649 + 4.35182 \[Eta]s^0.26087 - 
 5.32974 \[Eta]s^0.408619 + 14.4257 \[Eta]s^0.478261 + 
 7.82056 \[Eta]s^0.577011 + 15.5485 \[Eta]s^1.13043 + 
 5.62068 \[Eta]s^1.14565 + 25.4929 \[Eta]s^1.26087 - 
 1.43691 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(1.39025/\[Eta]s^1.04348) - 
 0.773626/\[Eta]s^0.899395 + 1.99784/\[Eta]s^0.521739 + 
 1.6542/\[Eta]s^0.422989 - 3.5286/\[Eta]s^0.0434783 + 
 4.0997 \[Eta]s^0.100605 + 13.6255 \[Eta]s^0.130435 + 
 1.45195 \[Eta]s^0.145649 - 7.03966 \[Eta]s^0.26087 - 
 0.800606 \[Eta]s^0.408619 - 9.6171 \[Eta]s^0.478261 - 
 4.66402 \[Eta]s^0.577011 - 2.59142 \[Eta]s^1.13043 - 
 0.0317653 \[Eta]s^1.14565 + 8.49762 \[Eta]s^1.26087 - 
 0.889765 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.107884/\[Eta]s^1.04348 + 
 0.103201/\[Eta]s^0.899395 - 0.0791251/\[Eta]s^0.521739 - 
 0.0940691/\[Eta]s^0.422989 + 0.572762/\[Eta]s^0.0434783 - 
 1.69345 \[Eta]s^0.100605 + 2.64839 \[Eta]s^0.130435 + 
 0.381149 \[Eta]s^0.145649 - 0.554631 \[Eta]s^0.26087 + 
 0.34036 \[Eta]s^0.408619 + 0.0286349 \[Eta]s^0.577011 - 
 1.53792 \[Eta]s^1.13043 + 1.0144 \[Eta]s^1.14565 - 
 1.03761 \[Eta]s^1.26087 - 0.199975 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.40021/\[Eta]s^1.04348 + 
 0.805343/\[Eta]s^0.899395 - 0.786173/\[Eta]s^0.521739 - 
 1.00491/\[Eta]s^0.422989 + 2.29105/\[Eta]s^0.0434783 + 
 3.09195 \[Eta]s^0.100605 + 11.5035 \[Eta]s^0.130435 + 
 0.988518 \[Eta]s^0.145649 - 5.39926 \[Eta]s^0.26087 + 
 4.24898 \[Eta]s^0.408619 + 1.67129 \[Eta]s^0.577011 - 
 6.15168 \[Eta]s^1.13043 + 7.54329 \[Eta]s^1.14565 - 
 16.6017 \[Eta]s^1.26087 - 3.60043 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0255119/\[Eta]s^1.04348 - 
 0.0773793/\[Eta]s^0.899395 + 0.0213142/\[Eta]s^0.521739 + 
 0.00555045/\[Eta]s^0.422989 - 0.859143/\[Eta]s^0.0434783 + 
 3.31026 \[Eta]s^0.100605 - 2.47948 \[Eta]s^0.130435 - 
 0.0880805 \[Eta]s^0.145649 + 0.051315 \[Eta]s^0.26087 - 
 0.00730417 \[Eta]s^0.408619 + 0.0714889 \[Eta]s^0.577011 + 
 0.0140729 \[Eta]s^1.14565 + 0.0118729 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (0.408191/\[Eta]s^1.04348 - 
 1.23807/\[Eta]s^0.899395 + 0.341027/\[Eta]s^0.521739 + 
 0.0888072/\[Eta]s^0.422989 - 13.7463/\[Eta]s^0.0434783 + 
 52.9642 \[Eta]s^0.100605 - 39.6717 \[Eta]s^0.130435 - 
 1.40929 \[Eta]s^0.145649 + 0.821041 \[Eta]s^0.26087 - 
 0.116867 \[Eta]s^0.408619 + 1.14382 \[Eta]s^0.577011 + 
 0.225166 \[Eta]s^1.14565 + 
 0.189967 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.107884/\[Eta]s^1.04348 + 
 0.103201/\[Eta]s^0.899395 - 0.0791251/\[Eta]s^0.521739 - 
 0.0940691/\[Eta]s^0.422989 + 0.572762/\[Eta]s^0.0434783 - 
 1.69345 \[Eta]s^0.100605 + 2.64839 \[Eta]s^0.130435 + 
 0.381149 \[Eta]s^0.145649 - 0.554631 \[Eta]s^0.26087 + 
 0.34036 \[Eta]s^0.408619 + 0.0286349 \[Eta]s^0.577011 - 
 1.53792 \[Eta]s^1.13043 + 1.0144 \[Eta]s^1.14565 - 
 1.03761 \[Eta]s^1.26087 - 0.199975 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.40021/\[Eta]s^1.04348 + 
 0.805343/\[Eta]s^0.899395 - 0.786173/\[Eta]s^0.521739 - 
 1.00491/\[Eta]s^0.422989 + 2.29105/\[Eta]s^0.0434783 + 
 3.09195 \[Eta]s^0.100605 + 11.5035 \[Eta]s^0.130435 + 
 0.988518 \[Eta]s^0.145649 - 5.39926 \[Eta]s^0.26087 + 
 4.24898 \[Eta]s^0.408619 + 1.67129 \[Eta]s^0.577011 - 
 6.15168 \[Eta]s^1.13043 + 7.54329 \[Eta]s^1.14565 - 
 16.6017 \[Eta]s^1.26087 - 3.60043 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0255119/\[Eta]s^1.04348 - 
 0.0773793/\[Eta]s^0.899395 + 0.0213142/\[Eta]s^0.521739 + 
 0.00555045/\[Eta]s^0.422989 - 0.859143/\[Eta]s^0.0434783 + 
 3.31026 \[Eta]s^0.100605 - 2.47948 \[Eta]s^0.130435 - 
 0.0880805 \[Eta]s^0.145649 + 0.051315 \[Eta]s^0.26087 - 
 0.00730417 \[Eta]s^0.408619 + 0.0714889 \[Eta]s^0.577011 + 
 0.0140729 \[Eta]s^1.14565 + 0.0118729 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (0.408191/\[Eta]s^1.04348 - 
 1.23807/\[Eta]s^0.899395 + 0.341027/\[Eta]s^0.521739 + 
 0.0888072/\[Eta]s^0.422989 - 13.7463/\[Eta]s^0.0434783 + 
 52.9642 \[Eta]s^0.100605 - 39.6717 \[Eta]s^0.130435 - 
 1.40929 \[Eta]s^0.145649 + 0.821041 \[Eta]s^0.26087 - 
 0.116867 \[Eta]s^0.408619 + 1.14382 \[Eta]s^0.577011 + 
 0.225166 \[Eta]s^1.14565 + 
 0.189967 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, (
0.0579984 \[Alpha]em (1. \[Eta]s^1.84412 + 
 0.35273 \[Eta]s^1.98821 - 0.559524 \[Eta]s^2.36586 - 
 0.984658 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 + 
 1.63651 \[Eta]s^3.03325 - 4.93697 \[Eta]s^3.14847 + 
 1.29921 \[Eta]s^3.29622 - 
 16.6073 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), (
0.579984 \[Alpha]em (1. \[Eta]s^1.84412 + 0.35273 \[Eta]s^1.98821 - 
 0.559524 \[Eta]s^2.36586 - 0.984658 \[Eta]s^2.46461 + 
 18.8 \[Eta]s^3.01804 + 1.63651 \[Eta]s^3.03325 - 
 4.93697 \[Eta]s^3.14847 + 1.29921 \[Eta]s^3.29622 - 
 16.6073 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), 0, 0, 0, (
0.0579984 \[Alpha]em (1. \[Eta]s^1.84412 + 
 0.35273 \[Eta]s^1.98821 - 0.559524 \[Eta]s^2.36586 - 
 0.984658 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 + 
 1.63651 \[Eta]s^3.03325 - 4.93697 \[Eta]s^3.14847 + 
 1.29921 \[Eta]s^3.29622 - 
 16.6073 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), (
0.579984 \[Alpha]em (1. \[Eta]s^1.84412 + 0.35273 \[Eta]s^1.98821 - 
 0.559524 \[Eta]s^2.36586 - 0.984658 \[Eta]s^2.46461 + 
 18.8 \[Eta]s^3.01804 + 1.63651 \[Eta]s^3.03325 - 
 4.93697 \[Eta]s^3.14847 + 1.29921 \[Eta]s^3.29622 - 
 16.6073 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), 0, 0, 0, (
0.0579984 \[Alpha]em (1. \[Eta]s^1.84412 + 
 0.35273 \[Eta]s^1.98821 - 0.559524 \[Eta]s^2.36586 - 
 0.984658 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 + 
 1.63651 \[Eta]s^3.03325 - 4.93697 \[Eta]s^3.14847 + 
 1.29921 \[Eta]s^3.29622 - 
 16.6073 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), (
0.579984 \[Alpha]em (1. \[Eta]s^1.84412 + 0.35273 \[Eta]s^1.98821 - 
 0.559524 \[Eta]s^2.36586 - 0.984658 \[Eta]s^2.46461 + 
 18.8 \[Eta]s^3.01804 + 1.63651 \[Eta]s^3.03325 - 
 4.93697 \[Eta]s^3.14847 + 1.29921 \[Eta]s^3.29622 - 
 16.6073 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), 0, 0, 0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.976988/\[Eta]s^1.04348) - 
 0.956305/\[Eta]s^0.899395 - 0.730871/\[Eta]s^0.521739 + 
 0.00732482/\[Eta]s^0.422989 + 0.927275/\[Eta]s^0.0434783 + 
 3.64875 \[Eta]s^0.100605 - 0.785098 \[Eta]s^0.130435 + 
 0.556958 \[Eta]s^0.145649 + 1.44049 \[Eta]s^0.26087 + 
 0.167634 \[Eta]s^0.408619 - 0.644341 \[Eta]s^0.478261 - 
 0.698933 \[Eta]s^0.577011 - 0.570383 \[Eta]s^1.13043 - 
 0.616752 \[Eta]s^1.14565 - 0.935137 \[Eta]s^1.26087 + 
 0.166371 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.716716/\[Eta]s^1.04348 - 
 0.865045/\[Eta]s^0.899395 + 0.177595/\[Eta]s^0.521739 - 
 0.0241966/\[Eta]s^0.422989 + 1.23637/\[Eta]s^0.0434783 + 
 2.07173 \[Eta]s^0.100605 - 3.20457 \[Eta]s^0.130435 - 
 0.303813 \[Eta]s^0.145649 - 0.836495 \[Eta]s^0.26087 + 
 0.00854564 \[Eta]s^0.408619 + 0.429561 \[Eta]s^0.478261 + 
 0.562716 \[Eta]s^0.577011 + 0.0950638 \[Eta]s^1.13043 + 
 0.0710598 \[Eta]s^1.14565 - 0.311712 \[Eta]s^1.26087 + 
 0.17648 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(12.8088/\[Eta]s^1.04348) - 
 5.16135/\[Eta]s^0.899395 - 9.02498/\[Eta]s^0.521739 + 
 0.361793/\[Eta]s^0.422989 + 3.7091/\[Eta]s^0.0434783 + 
 25.6712 \[Eta]s^0.100605 + 12.7248 \[Eta]s^0.130435 + 
 2.83695 \[Eta]s^0.145649 + 20.75 \[Eta]s^0.26087 + 
 1.91541 \[Eta]s^0.408619 - 10.3095 \[Eta]s^0.478261 - 
 13.2361 \[Eta]s^0.577011 - 2.28153 \[Eta]s^1.13043 - 
 3.87658 \[Eta]s^1.14565 - 14.9622 \[Eta]s^1.26087 + 
 3.69173 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (4.30047/\[Eta]s^1.04348 - 
 4.74087/\[Eta]s^0.899395 + 3.48797/\[Eta]s^0.521739 - 
 0.480475/\[Eta]s^0.422989 + 4.94547/\[Eta]s^0.0434783 - 
 4.44215 \[Eta]s^0.100605 - 8.63889 \[Eta]s^0.130435 - 
 1.36795 \[Eta]s^0.145649 - 5.81875 \[Eta]s^0.26087 + 
 0.287723 \[Eta]s^0.408619 + 6.87297 \[Eta]s^0.478261 + 
 7.89374 \[Eta]s^0.577011 + 0.380255 \[Eta]s^1.13043 + 
 0.0219086 \[Eta]s^1.14565 - 4.9874 \[Eta]s^1.26087 + 
 2.28599 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.505726/\[Eta]s^1.04348 + 
 0.482103/\[Eta]s^0.899395 + 0.370307/\[Eta]s^0.521739 - 
 0.00249099/\[Eta]s^0.422989 - 1.40831/\[Eta]s^0.0434783 + 
 3.64875 \[Eta]s^0.100605 - 3.90988 \[Eta]s^0.130435 - 
 0.500925 \[Eta]s^0.145649 - 1.47107 \[Eta]s^0.26087 - 
 0.109123 \[Eta]s^0.408619 + 2.17757 \[Eta]s^0.478261 - 
 0.698933 \[Eta]s^0.577011 + 1.17038 \[Eta]s^1.13043 - 
 0.616752 \[Eta]s^1.14565 + 0.196277 \[Eta]s^1.26087 + 
 0.166371 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.16657/\[Eta]s^1.04348) + 
 0.469003/\[Eta]s^0.899395 - 0.0642414/\[Eta]s^0.521739 + 
 0.0169344/\[Eta]s^0.422989 - 1.87774/\[Eta]s^0.0434783 + 
 2.07173 \[Eta]s^0.100605 - 0.246167 \[Eta]s^0.130435 + 
 0.0714149 \[Eta]s^0.145649 + 0.487768 \[Eta]s^0.26087 + 
 0.00896421 \[Eta]s^0.408619 - 1.45171 \[Eta]s^0.478261 + 
 0.562716 \[Eta]s^0.577011 - 0.195063 \[Eta]s^1.13043 + 
 0.0710598 \[Eta]s^1.14565 + 0.0654257 \[Eta]s^1.26087 + 
 0.17648 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (6.136/\[Eta]s^1.04348 + 2.52999/\[Eta]s^0.899395 + 
 4.48543/\[Eta]s^0.521739 - 0.185141/\[Eta]s^0.422989 - 
 5.63323/\[Eta]s^0.0434783 + 25.6712 \[Eta]s^0.100605 - 
 39.4051 \[Eta]s^0.130435 - 3.20053 \[Eta]s^0.145649 - 
 18.3249 \[Eta]s^0.26087 - 1.31587 \[Eta]s^0.408619 + 
 34.8411 \[Eta]s^0.478261 - 13.2361 \[Eta]s^0.577011 + 
 4.68152 \[Eta]s^1.13043 - 3.87658 \[Eta]s^1.14565 + 
 3.14043 \[Eta]s^1.26087 + 3.69173 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.502326/\[Eta]s^1.04348) + 
 2.67772/\[Eta]s^0.899395 - 1.55526/\[Eta]s^0.521739 + 
 0.275819/\[Eta]s^0.422989 - 7.51097/\[Eta]s^0.0434783 - 
 4.44215 \[Eta]s^0.100605 + 14.5178 \[Eta]s^0.130435 + 
 1.33608 \[Eta]s^0.145649 + 7.85925 \[Eta]s^0.26087 + 
 0.103244 \[Eta]s^0.408619 - 23.2274 \[Eta]s^0.478261 + 
 7.89374 \[Eta]s^0.577011 - 0.780253 \[Eta]s^1.13043 + 
 0.0219086 \[Eta]s^1.14565 + 1.04681 \[Eta]s^1.26087 + 
 2.28599 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(3.34736/\[Eta]s^1.04348) - 
 0.956305/\[Eta]s^0.899395 + 0.158017/\[Eta]s^0.521739 + 
 0.00732482/\[Eta]s^0.422989 + 3.29765/\[Eta]s^0.0434783 + 
 3.64875 \[Eta]s^0.100605 + 1.58527 \[Eta]s^0.130435 + 
 0.556958 \[Eta]s^0.145649 + 0.551605 \[Eta]s^0.26087 + 
 0.167634 \[Eta]s^0.408619 - 1.53323 \[Eta]s^0.478261 - 
 0.698933 \[Eta]s^0.577011 - 2.94075 \[Eta]s^1.13043 - 
 0.616752 \[Eta]s^1.14565 - 0.0462482 \[Eta]s^1.26087 + 
 0.166371 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(2.44378/\[Eta]s^1.04348) - 
 0.865045/\[Eta]s^0.899395 - 0.414998/\[Eta]s^0.521739 - 
 0.0241966/\[Eta]s^0.422989 + 4.39686/\[Eta]s^0.0434783 + 
 2.07173 \[Eta]s^0.100605 - 3.59963 \[Eta]s^0.130435 - 
 0.303813 \[Eta]s^0.145649 - 1.13279 \[Eta]s^0.26087 + 
 0.00854564 \[Eta]s^0.408619 + 1.02215 \[Eta]s^0.478261 + 
 0.562716 \[Eta]s^0.577011 + 0.490126 \[Eta]s^1.13043 + 
 0.0710598 \[Eta]s^1.14565 - 0.0154161 \[Eta]s^1.26087 + 
 0.17648 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(22.2902/\[Eta]s^1.04348) - 
 5.16135/\[Eta]s^0.899395 + 5.19725/\[Eta]s^0.521739 + 
 0.361793/\[Eta]s^0.422989 + 13.1906/\[Eta]s^0.0434783 + 
 25.6712 \[Eta]s^0.100605 + 22.2063 \[Eta]s^0.130435 + 
 2.83695 \[Eta]s^0.145649 + 6.52773 \[Eta]s^0.26087 + 
 1.91541 \[Eta]s^0.408619 - 24.5317 \[Eta]s^0.478261 - 
 13.2361 \[Eta]s^0.577011 - 11.763 \[Eta]s^1.13043 - 
 3.87658 \[Eta]s^1.14565 - 0.739972 \[Eta]s^1.26087 + 
 3.69173 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(8.34151/\[Eta]s^1.04348) - 
 4.74087/\[Eta]s^0.899395 - 5.99351/\[Eta]s^0.521739 - 
 0.480475/\[Eta]s^0.422989 + 17.5874/\[Eta]s^0.0434783 - 
 4.44215 \[Eta]s^0.100605 - 10.2191 \[Eta]s^0.130435 - 
 1.36795 \[Eta]s^0.145649 - 10.5595 \[Eta]s^0.26087 + 
 0.287723 \[Eta]s^0.408619 + 16.3544 \[Eta]s^0.478261 + 
 7.89374 \[Eta]s^0.577011 + 1.9605 \[Eta]s^1.13043 + 
 0.0219086 \[Eta]s^1.14565 - 0.246657 \[Eta]s^1.26087 + 
 2.28599 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.647305/\[Eta]s^1.04348 + 
 0.632431/\[Eta]s^0.899395 + 0.237375/\[Eta]s^0.521739 + 
 0.0273232/\[Eta]s^0.422989 - 1.40831/\[Eta]s^0.0434783 + 
 1.83491 \[Eta]s^0.100605 - 1.98629 \[Eta]s^0.130435 - 
 0.3591 \[Eta]s^0.145649 - 0.831946 \[Eta]s^0.26087 - 
 0.122319 \[Eta]s^0.408619 - 0.0484639 \[Eta]s^0.577011 + 
 1.17038 \[Eta]s^1.13043 - 0.699629 \[Eta]s^1.14565 + 
 0.392554 \[Eta]s^1.26087 + 0.513779 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (8.40125/\[Eta]s^1.04348 + 
 4.93524/\[Eta]s^0.899395 + 2.35852/\[Eta]s^0.521739 + 
 0.291886/\[Eta]s^0.422989 - 5.63323/\[Eta]s^0.0434783 - 
 3.35023 \[Eta]s^0.100605 - 8.62764 \[Eta]s^0.130435 - 
 0.931332 \[Eta]s^0.145649 - 8.09888 \[Eta]s^0.26087 - 
 1.52701 \[Eta]s^0.408619 - 2.82862 \[Eta]s^0.577011 + 
 4.68152 \[Eta]s^1.13043 - 5.20261 \[Eta]s^1.14565 + 
 6.28087 \[Eta]s^1.26087 + 9.25026 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.153071/\[Eta]s^1.04348 - 
 0.47419/\[Eta]s^0.899395 - 0.0639425/\[Eta]s^0.521739 - 
 0.00161218/\[Eta]s^0.422989 + 2.11246/\[Eta]s^0.0434783 - 
 3.58678 \[Eta]s^0.100605 + 1.85961 \[Eta]s^0.130435 + 
 0.082985 \[Eta]s^0.145649 + 0.0769726 \[Eta]s^0.26087 + 
 0.00262498 \[Eta]s^0.408619 - 0.120993 \[Eta]s^0.577011 - 
 0.00970607 \[Eta]s^1.14565 - 0.0305041 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (2.44914/\[Eta]s^1.04348 - 
 7.58704/\[Eta]s^0.899395 - 1.02308/\[Eta]s^0.521739 - 
 0.0257948/\[Eta]s^0.422989 + 33.7994/\[Eta]s^0.0434783 - 
 57.3884 \[Eta]s^0.100605 + 29.7538 \[Eta]s^0.130435 + 
 1.32776 \[Eta]s^0.145649 + 1.23156 \[Eta]s^0.26087 + 
 0.0419997 \[Eta]s^0.408619 - 1.93589 \[Eta]s^0.577011 - 
 0.155297 \[Eta]s^1.14565 - 
 0.488066 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.647305/\[Eta]s^1.04348 + 
 0.632431/\[Eta]s^0.899395 + 0.237375/\[Eta]s^0.521739 + 
 0.0273232/\[Eta]s^0.422989 - 1.40831/\[Eta]s^0.0434783 + 
 1.83491 \[Eta]s^0.100605 - 1.98629 \[Eta]s^0.130435 - 
 0.3591 \[Eta]s^0.145649 - 0.831946 \[Eta]s^0.26087 - 
 0.122319 \[Eta]s^0.408619 - 0.0484639 \[Eta]s^0.577011 + 
 1.17038 \[Eta]s^1.13043 - 0.699629 \[Eta]s^1.14565 + 
 0.392554 \[Eta]s^1.26087 + 0.513779 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (8.40125/\[Eta]s^1.04348 + 
 4.93524/\[Eta]s^0.899395 + 2.35852/\[Eta]s^0.521739 + 
 0.291886/\[Eta]s^0.422989 - 5.63323/\[Eta]s^0.0434783 - 
 3.35023 \[Eta]s^0.100605 - 8.62764 \[Eta]s^0.130435 - 
 0.931332 \[Eta]s^0.145649 - 8.09888 \[Eta]s^0.26087 - 
 1.52701 \[Eta]s^0.408619 - 2.82862 \[Eta]s^0.577011 + 
 4.68152 \[Eta]s^1.13043 - 5.20261 \[Eta]s^1.14565 + 
 6.28087 \[Eta]s^1.26087 + 9.25026 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.153071/\[Eta]s^1.04348 - 
 0.47419/\[Eta]s^0.899395 - 0.0639425/\[Eta]s^0.521739 - 
 0.00161218/\[Eta]s^0.422989 + 2.11246/\[Eta]s^0.0434783 - 
 3.58678 \[Eta]s^0.100605 + 1.85961 \[Eta]s^0.130435 + 
 0.082985 \[Eta]s^0.145649 + 0.0769726 \[Eta]s^0.26087 + 
 0.00262498 \[Eta]s^0.408619 - 0.120993 \[Eta]s^0.577011 - 
 0.00970607 \[Eta]s^1.14565 - 0.0305041 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (2.44914/\[Eta]s^1.04348 - 
 7.58704/\[Eta]s^0.899395 - 1.02308/\[Eta]s^0.521739 - 
 0.0257948/\[Eta]s^0.422989 + 33.7994/\[Eta]s^0.0434783 - 
 57.3884 \[Eta]s^0.100605 + 29.7538 \[Eta]s^0.130435 + 
 1.32776 \[Eta]s^0.145649 + 1.23156 \[Eta]s^0.26087 + 
 0.0419997 \[Eta]s^0.408619 - 1.93589 \[Eta]s^0.577011 - 
 0.155297 \[Eta]s^1.14565 - 
 0.488066 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, (
0.347991 \[Alpha]em (1. \[Eta]s^1.84412 + 
 0.360262 \[Eta]s^1.98821 + 0.279762 \[Eta]s^2.36586 + 
 0.047667 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 - 
 0.256974 \[Eta]s^3.03325 - 1.23424 \[Eta]s^3.14847 - 
 0.0778186 \[Eta]s^3.29622 + 
 2.23135 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), (
3.47991 \[Alpha]em (1. \[Eta]s^1.84412 + 0.360262 \[Eta]s^1.98821 + 
 0.279762 \[Eta]s^2.36586 + 0.047667 \[Eta]s^2.46461 - 
 2.35 \[Eta]s^3.01804 - 0.256974 \[Eta]s^3.03325 - 
 1.23424 \[Eta]s^3.14847 - 0.0778186 \[Eta]s^3.29622 + 
 2.23135 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), 0, 0, 0, (
0.347991 \[Alpha]em (1. \[Eta]s^1.84412 + 
 0.360262 \[Eta]s^1.98821 + 0.279762 \[Eta]s^2.36586 + 
 0.047667 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 - 
 0.256974 \[Eta]s^3.03325 - 1.23424 \[Eta]s^3.14847 - 
 0.0778186 \[Eta]s^3.29622 + 
 2.23135 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), (
3.47991 \[Alpha]em (1. \[Eta]s^1.84412 + 0.360262 \[Eta]s^1.98821 + 
 0.279762 \[Eta]s^2.36586 + 0.047667 \[Eta]s^2.46461 - 
 2.35 \[Eta]s^3.01804 - 0.256974 \[Eta]s^3.03325 - 
 1.23424 \[Eta]s^3.14847 - 0.0778186 \[Eta]s^3.29622 + 
 2.23135 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), 0, 0, 0, (
0.347991 \[Alpha]em (1. \[Eta]s^1.84412 + 
 0.360262 \[Eta]s^1.98821 + 0.279762 \[Eta]s^2.36586 + 
 0.047667 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 - 
 0.256974 \[Eta]s^3.03325 - 1.23424 \[Eta]s^3.14847 - 
 0.0778186 \[Eta]s^3.29622 + 
 2.23135 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), (
3.47991 \[Alpha]em (1. \[Eta]s^1.84412 + 0.360262 \[Eta]s^1.98821 + 
 0.279762 \[Eta]s^2.36586 + 0.047667 \[Eta]s^2.46461 - 
 2.35 \[Eta]s^3.01804 - 0.256974 \[Eta]s^3.03325 - 
 1.23424 \[Eta]s^3.14847 - 0.0778186 \[Eta]s^3.29622 + 
 2.23135 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \
\[Alpha]s[\[Mu]0]), 0, 0, 0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.010177/\[Eta]s^1.04348 + 
 0.00704709/\[Eta]s^0.899395 - 0.060906/\[Eta]s^0.521739 + 
 0.00422268/\[Eta]s^0.422989 + 0.0443149/\[Eta]s^0.0434783 + 
 0.176168 \[Eta]s^0.100605 - 0.0654249 \[Eta]s^0.130435 + 
 0.0300206 \[Eta]s^0.145649 - 0.240082 \[Eta]s^0.26087 + 
 0.0661943 \[Eta]s^0.408619 + 0.0435485 \[Eta]s^0.478261 - 
 0.0130949 \[Eta]s^0.577011 + 0.03885 \[Eta]s^1.13043 - 
 0.054726 \[Eta]s^1.14565 + 0.0193874 \[Eta]s^1.26087 - 
 0.00569642 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00746579/\[Eta]s^1.04348) + 
 0.00637459/\[Eta]s^0.899395 + 0.0147996/\[Eta]s^0.521739 - 
 0.0139491/\[Eta]s^0.422989 + 0.0590865/\[Eta]s^0.0434783 + 
 0.100027 \[Eta]s^0.100605 - 0.267048 \[Eta]s^0.130435 - 
 0.0163758 \[Eta]s^0.145649 + 0.139416 \[Eta]s^0.26087 + 
 0.00337445 \[Eta]s^0.408619 - 0.0290324 \[Eta]s^0.478261 + 
 0.0105428 \[Eta]s^0.577011 - 0.00647499 \[Eta]s^1.13043 + 
 0.00630532 \[Eta]s^1.14565 + 0.00646247 \[Eta]s^1.26087 - 
 0.00604255 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.133425/\[Eta]s^1.04348 + 
 0.0380344/\[Eta]s^0.899395 - 0.752081/\[Eta]s^0.521739 + 
 0.20857/\[Eta]s^0.422989 + 0.17726/\[Eta]s^0.0434783 + 
 1.23945 \[Eta]s^0.100605 + 1.0604 \[Eta]s^0.130435 + 
 0.152914 \[Eta]s^0.145649 - 3.45833 \[Eta]s^0.26087 + 
 0.756345 \[Eta]s^0.408619 + 0.696777 \[Eta]s^0.478261 - 
 0.247987 \[Eta]s^0.577011 + 0.1554 \[Eta]s^1.13043 - 
 0.343979 \[Eta]s^1.14565 + 0.310199 \[Eta]s^1.26087 - 
 0.126402 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0447965/\[Eta]s^1.04348) + 
 0.0349359/\[Eta]s^0.899395 + 0.290664/\[Eta]s^0.521739 - 
 0.276988/\[Eta]s^0.422989 + 0.236346/\[Eta]s^0.0434783 - 
 0.214475 \[Eta]s^0.100605 - 0.719907 \[Eta]s^0.130435 - 
 0.073734 \[Eta]s^0.145649 + 0.969792 \[Eta]s^0.26087 + 
 0.113614 \[Eta]s^0.408619 - 0.464518 \[Eta]s^0.478261 + 
 0.147894 \[Eta]s^0.577011 - 0.0259 \[Eta]s^1.13043 + 
 0.001944 \[Eta]s^1.14565 + 0.1034 \[Eta]s^1.26087 - 
 0.078271 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00526798/\[Eta]s^1.04348) - 
 0.00355265/\[Eta]s^0.899395 + 0.0308589/\[Eta]s^0.521739 - 
 0.00143602/\[Eta]s^0.422989 - 0.0213128/\[Eta]s^0.0434783 + 
 0.176168 \[Eta]s^0.100605 - 0.325824 \[Eta]s^0.130435 - 
 0.0270003 \[Eta]s^0.145649 + 0.245178 \[Eta]s^0.26087 - 
 0.0430898 \[Eta]s^0.408619 - 0.013023 \[Eta]s^0.478261 - 
 0.0130949 \[Eta]s^0.577011 + 0.0399437 \[Eta]s^1.13043 - 
 0.054726 \[Eta]s^1.14565 + 0.0218747 \[Eta]s^1.26087 - 
 0.00569642 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0017351/\[Eta]s^1.04348 - 
 0.00345612/\[Eta]s^0.899395 - 0.00535345/\[Eta]s^0.521739 + 
 0.00976249/\[Eta]s^0.422989 - 0.0284171/\[Eta]s^0.0434783 + 
 0.100027 \[Eta]s^0.100605 - 0.0205139 \[Eta]s^0.130435 + 
 0.00384934 \[Eta]s^0.145649 - 0.0812947 \[Eta]s^0.26087 + 
 0.00353973 \[Eta]s^0.408619 + 0.00868202 \[Eta]s^0.478261 + 
 0.0105428 \[Eta]s^0.577011 - 0.00665728 \[Eta]s^1.13043 + 
 0.00630532 \[Eta]s^1.14565 + 0.00729155 \[Eta]s^1.26087 - 
 0.00604255 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0639167/\[Eta]s^1.04348) - 
 0.0186437/\[Eta]s^0.899395 + 0.373786/\[Eta]s^0.521739 - 
 0.106731/\[Eta]s^0.422989 - 0.0852512/\[Eta]s^0.0434783 + 
 1.23945 \[Eta]s^0.100605 - 3.28376 \[Eta]s^0.130435 - 
 0.172512 \[Eta]s^0.145649 + 3.05415 \[Eta]s^0.26087 - 
 0.519602 \[Eta]s^0.408619 - 0.208368 \[Eta]s^0.478261 - 
 0.247987 \[Eta]s^0.577011 + 0.159775 \[Eta]s^1.13043 - 
 0.343979 \[Eta]s^1.14565 + 0.349995 \[Eta]s^1.26087 - 
 0.126402 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.00523257/\[Eta]s^1.04348 - 
 0.0197323/\[Eta]s^0.899395 - 0.129605/\[Eta]s^0.521739 + 
 0.159006/\[Eta]s^0.422989 - 0.113668/\[Eta]s^0.0434783 - 
 0.214475 \[Eta]s^0.100605 + 1.20982 \[Eta]s^0.130435 + 
 0.0720162 \[Eta]s^0.145649 - 1.30988 \[Eta]s^0.26087 + 
 0.0407682 \[Eta]s^0.408619 + 0.138912 \[Eta]s^0.478261 + 
 0.147894 \[Eta]s^0.577011 - 0.0266291 \[Eta]s^1.13043 + 
 0.001944 \[Eta]s^1.14565 + 0.116665 \[Eta]s^1.26087 - 
 0.078271 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0348683/\[Eta]s^1.04348 + 
 0.00704709/\[Eta]s^0.899395 + 0.0131681/\[Eta]s^0.521739 + 
 0.00422268/\[Eta]s^0.422989 + 0.0196235/\[Eta]s^0.0434783 + 
 0.176168 \[Eta]s^0.100605 + 0.132106 \[Eta]s^0.130435 + 
 0.0300206 \[Eta]s^0.145649 - 0.0919342 \[Eta]s^0.26087 + 
 0.0661943 \[Eta]s^0.408619 - 0.0305255 \[Eta]s^0.478261 - 
 0.0130949 \[Eta]s^0.577011 - 0.158681 \[Eta]s^1.13043 - 
 0.054726 \[Eta]s^1.14565 - 0.128761 \[Eta]s^1.26087 - 
 0.00569642 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.025456/\[Eta]s^1.04348 + 
 0.00637459/\[Eta]s^0.899395 - 0.0345831/\[Eta]s^0.521739 - 
 0.0139491/\[Eta]s^0.422989 + 0.0261647/\[Eta]s^0.0434783 + 
 0.100027 \[Eta]s^0.100605 - 0.299969 \[Eta]s^0.130435 - 
 0.0163758 \[Eta]s^0.145649 + 0.188799 \[Eta]s^0.26087 + 
 0.00337445 \[Eta]s^0.408619 + 0.0203503 \[Eta]s^0.478261 + 
 0.0105428 \[Eta]s^0.577011 + 0.0264468 \[Eta]s^1.13043 + 
 0.00630532 \[Eta]s^1.14565 - 0.0429202 \[Eta]s^1.26087 - 
 0.00604255 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.23219/\[Eta]s^1.04348 + 
 0.0380344/\[Eta]s^0.899395 + 0.433104/\[Eta]s^0.521739 + 
 0.20857/\[Eta]s^0.422989 + 0.0784941/\[Eta]s^0.0434783 + 
 1.23945 \[Eta]s^0.100605 + 1.85052 \[Eta]s^0.130435 + 
 0.152914 \[Eta]s^0.145649 - 1.08796 \[Eta]s^0.26087 + 
 0.756345 \[Eta]s^0.408619 - 0.488408 \[Eta]s^0.478261 - 
 0.247987 \[Eta]s^0.577011 - 0.634724 \[Eta]s^1.13043 - 
 0.343979 \[Eta]s^1.14565 - 2.06017 \[Eta]s^1.26087 - 
 0.126402 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0868907/\[Eta]s^1.04348 + 
 0.0349359/\[Eta]s^0.899395 - 0.499459/\[Eta]s^0.521739 - 
 0.276988/\[Eta]s^0.422989 + 0.104659/\[Eta]s^0.0434783 - 
 0.214475 \[Eta]s^0.100605 - 0.851595 \[Eta]s^0.130435 - 
 0.073734 \[Eta]s^0.145649 + 1.75992 \[Eta]s^0.26087 + 
 0.113614 \[Eta]s^0.408619 + 0.325606 \[Eta]s^0.478261 + 
 0.147894 \[Eta]s^0.577011 + 0.105787 \[Eta]s^1.13043 + 
 0.001944 \[Eta]s^1.14565 - 0.686724 \[Eta]s^1.26087 - 
 0.078271 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00674276/\[Eta]s^1.04348) - 
 0.00466043/\[Eta]s^0.899395 + 0.0197813/\[Eta]s^0.521739 + 
 0.0157515/\[Eta]s^0.422989 - 0.0213128/\[Eta]s^0.0434783 + 
 0.0885927 \[Eta]s^0.100605 - 0.165524 \[Eta]s^0.130435 - 
 0.0193558 \[Eta]s^0.145649 + 0.138658 \[Eta]s^0.26087 - 
 0.0483005 \[Eta]s^0.408619 - 0.000908001 \[Eta]s^0.577011 + 
 0.0399437 \[Eta]s^1.13043 - 0.0620799 \[Eta]s^1.14565 + 
 0.0437493 \[Eta]s^1.26087 - 0.0175915 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0875131/\[Eta]s^1.04348) - 
 0.0363682/\[Eta]s^0.899395 + 0.196543/\[Eta]s^0.521739 + 
 0.168269/\[Eta]s^0.422989 - 0.0852512/\[Eta]s^0.0434783 - 
 0.161755 \[Eta]s^0.100605 - 0.71897 \[Eta]s^0.130435 - 
 0.0501998 \[Eta]s^0.145649 + 1.34981 \[Eta]s^0.26087 - 
 0.602974 \[Eta]s^0.408619 - 0.0529958 \[Eta]s^0.577011 + 
 0.159775 \[Eta]s^1.13043 - 0.461641 \[Eta]s^1.14565 + 
 0.699989 \[Eta]s^1.26087 - 0.316723 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00159449/\[Eta]s^1.04348) + 
 0.00349434/\[Eta]s^0.899395 - 0.00532854/\[Eta]s^0.521739 - 
 0.0009294/\[Eta]s^0.422989 + 0.0319692/\[Eta]s^0.0434783 - 
 0.173176 \[Eta]s^0.100605 + 0.154968 \[Eta]s^0.130435 + 
 0.00447298 \[Eta]s^0.145649 - 0.0128288 \[Eta]s^0.26087 + 
 0.00103654 \[Eta]s^0.408619 - 0.00226688 \[Eta]s^0.577011 - 
 0.000861245 \[Eta]s^1.14565 + 0.00104444 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (-(0.0255119/\[Eta]s^1.04348) + 
 0.0559095/\[Eta]s^0.899395 - 0.0852566/\[Eta]s^0.521739 - 
 0.0148704/\[Eta]s^0.422989 + 0.511507/\[Eta]s^0.0434783 - 
 2.77081 \[Eta]s^0.100605 + 2.47948 \[Eta]s^0.130435 + 
 0.0715676 \[Eta]s^0.145649 - 0.20526 \[Eta]s^0.26087 + 
 0.0165846 \[Eta]s^0.408619 - 0.0362701 \[Eta]s^0.577011 - 
 0.0137799 \[Eta]s^1.14565 + 
 0.016711 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00674276/\[Eta]s^1.04348) - 
 0.00466043/\[Eta]s^0.899395 + 0.0197813/\[Eta]s^0.521739 + 
 0.0157515/\[Eta]s^0.422989 - 0.0213128/\[Eta]s^0.0434783 + 
 0.0885927 \[Eta]s^0.100605 - 0.165524 \[Eta]s^0.130435 - 
 0.0193558 \[Eta]s^0.145649 + 0.138658 \[Eta]s^0.26087 - 
 0.0483005 \[Eta]s^0.408619 - 0.000908001 \[Eta]s^0.577011 + 
 0.0399437 \[Eta]s^1.13043 - 0.0620799 \[Eta]s^1.14565 + 
 0.0437493 \[Eta]s^1.26087 - 0.0175915 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0875131/\[Eta]s^1.04348) - 
 0.0363682/\[Eta]s^0.899395 + 0.196543/\[Eta]s^0.521739 + 
 0.168269/\[Eta]s^0.422989 - 0.0852512/\[Eta]s^0.0434783 - 
 0.161755 \[Eta]s^0.100605 - 0.71897 \[Eta]s^0.130435 - 
 0.0501998 \[Eta]s^0.145649 + 1.34981 \[Eta]s^0.26087 - 
 0.602974 \[Eta]s^0.408619 - 0.0529958 \[Eta]s^0.577011 + 
 0.159775 \[Eta]s^1.13043 - 0.461641 \[Eta]s^1.14565 + 
 0.699989 \[Eta]s^1.26087 - 0.316723 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00159449/\[Eta]s^1.04348) + 
 0.00349434/\[Eta]s^0.899395 - 0.00532854/\[Eta]s^0.521739 - 
 0.0009294/\[Eta]s^0.422989 + 0.0319692/\[Eta]s^0.0434783 - 
 0.173176 \[Eta]s^0.100605 + 0.154968 \[Eta]s^0.130435 + 
 0.00447298 \[Eta]s^0.145649 - 0.0128288 \[Eta]s^0.26087 + 
 0.00103654 \[Eta]s^0.408619 - 0.00226688 \[Eta]s^0.577011 - 
 0.000861245 \[Eta]s^1.14565 + 0.00104444 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (-(0.0255119/\[Eta]s^1.04348) + 
 0.0559095/\[Eta]s^0.899395 - 0.0852566/\[Eta]s^0.521739 - 
 0.0148704/\[Eta]s^0.422989 + 0.511507/\[Eta]s^0.0434783 - 
 2.77081 \[Eta]s^0.100605 + 2.47948 \[Eta]s^0.130435 + 
 0.0715676 \[Eta]s^0.145649 - 0.20526 \[Eta]s^0.26087 + 
 0.0165846 \[Eta]s^0.408619 - 0.0362701 \[Eta]s^0.577011 - 
 0.0137799 \[Eta]s^1.14565 + 
 0.016711 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 
0, -((0.0036249 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.25486 \[Eta]s^1.98821 - 2.2381 \[Eta]s^2.36586 - 
2.63803 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 + 
1.32971 \[Eta]s^3.03325 - 19.7479 \[Eta]s^3.14847 + 
2.94993 \[Eta]s^3.29622 + 
0.289521 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), -((
 0.036249 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.25486 \[Eta]s^1.98821 - 2.2381 \[Eta]s^2.36586 - 
2.63803 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 + 
1.32971 \[Eta]s^3.03325 - 19.7479 \[Eta]s^3.14847 + 
2.94993 \[Eta]s^3.29622 + 
0.289521 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.0036249 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.25486 \[Eta]s^1.98821 - 2.2381 \[Eta]s^2.36586 - 
2.63803 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 + 
1.32971 \[Eta]s^3.03325 - 19.7479 \[Eta]s^3.14847 + 
2.94993 \[Eta]s^3.29622 + 
0.289521 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), -((
 0.036249 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.25486 \[Eta]s^1.98821 - 2.2381 \[Eta]s^2.36586 - 
2.63803 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 + 
1.32971 \[Eta]s^3.03325 - 19.7479 \[Eta]s^3.14847 + 
2.94993 \[Eta]s^3.29622 + 
0.289521 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.0036249 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.25486 \[Eta]s^1.98821 - 2.2381 \[Eta]s^2.36586 - 
2.63803 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 + 
1.32971 \[Eta]s^3.03325 - 19.7479 \[Eta]s^3.14847 + 
2.94993 \[Eta]s^3.29622 + 
0.289521 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), -((
 0.036249 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.25486 \[Eta]s^1.98821 - 2.2381 \[Eta]s^2.36586 - 
2.63803 \[Eta]s^2.46461 + 18.8 \[Eta]s^3.01804 + 
1.32971 \[Eta]s^3.03325 - 19.7479 \[Eta]s^3.14847 + 
2.94993 \[Eta]s^3.29622 + 
0.289521 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), 0, 0, 0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0610618/\[Eta]s^1.04348 + 
 0.073764/\[Eta]s^0.899395 + 0.182718/\[Eta]s^0.521739 - 
 0.00689468/\[Eta]s^0.422989 - 0.116412/\[Eta]s^0.0434783 - 
 0.266863 \[Eta]s^0.100605 + 0.0490687 \[Eta]s^0.130435 - 
 0.0406109 \[Eta]s^0.145649 - 0.360123 \[Eta]s^0.26087 + 
 0.0765531 \[Eta]s^0.408619 + 0.051104 \[Eta]s^0.478261 + 
 0.109912 \[Eta]s^0.577011 + 0.0722568 \[Eta]s^1.13043 + 
 0.0336682 \[Eta]s^1.14565 + 0.104833 \[Eta]s^1.26087 - 
 0.024035 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0447947/\[Eta]s^1.04348) + 
 0.0667248/\[Eta]s^0.899395 - 0.0443988/\[Eta]s^0.521739 + 
 0.0227757/\[Eta]s^0.422989 - 0.155216/\[Eta]s^0.0434783 - 
 0.151523 \[Eta]s^0.100605 + 0.200286 \[Eta]s^0.130435 + 
 0.0221527 \[Eta]s^0.145649 + 0.209124 \[Eta]s^0.26087 + 
 0.00390251 \[Eta]s^0.408619 - 0.0340693 \[Eta]s^0.478261 - 
 0.0884908 \[Eta]s^0.577011 - 0.0120428 \[Eta]s^1.13043 - 
 0.00387913 \[Eta]s^1.14565 + 0.0349444 \[Eta]s^1.26087 - 
 0.0254955 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.800548/\[Eta]s^1.04348 + 
 0.398118/\[Eta]s^0.899395 + 2.25624/\[Eta]s^0.521739 - 
 0.340547/\[Eta]s^0.422989 - 0.465647/\[Eta]s^0.0434783 - 
 1.87755 \[Eta]s^0.100605 - 0.795301 \[Eta]s^0.130435 - 
 0.206857 \[Eta]s^0.145649 - 5.18749 \[Eta]s^0.26087 + 
 0.874706 \[Eta]s^0.408619 + 0.817664 \[Eta]s^0.478261 + 
 2.08146 \[Eta]s^0.577011 + 0.289027 \[Eta]s^1.13043 + 
 0.211621 \[Eta]s^1.14565 + 1.67733 \[Eta]s^1.26087 - 
 0.533332 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.268779/\[Eta]s^1.04348) + 
 0.365684/\[Eta]s^0.899395 - 0.871992/\[Eta]s^0.521739 + 
 0.452259/\[Eta]s^0.422989 - 0.620863/\[Eta]s^0.0434783 + 
 0.324891 \[Eta]s^0.100605 + 0.539931 \[Eta]s^0.130435 + 
 0.0997447 \[Eta]s^0.145649 + 1.45469 \[Eta]s^0.26087 + 
 0.131394 \[Eta]s^0.408619 - 0.545109 \[Eta]s^0.478261 - 
 1.24134 \[Eta]s^0.577011 - 0.0481712 \[Eta]s^1.13043 - 
 0.00119598 \[Eta]s^1.14565 + 0.55911 \[Eta]s^1.26087 - 
 0.33025 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0316079/\[Eta]s^1.04348) - 
 0.0371867/\[Eta]s^0.899395 - 0.0925768/\[Eta]s^0.521739 + 
 0.00234471/\[Eta]s^0.422989 + 0.126991/\[Eta]s^0.0434783 - 
 0.266863 \[Eta]s^0.100605 + 0.244368 \[Eta]s^0.130435 + 
 0.0365251 \[Eta]s^0.145649 + 0.367768 \[Eta]s^0.26087 - 
 0.0498329 \[Eta]s^0.408619 - 0.32443 \[Eta]s^0.478261 + 
 0.109912 \[Eta]s^0.577011 - 0.0975539 \[Eta]s^1.13043 + 
 0.0336682 \[Eta]s^1.14565 + 0.00251119 \[Eta]s^1.26087 - 
 0.024035 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0104106/\[Eta]s^1.04348 - 
 0.0361763/\[Eta]s^0.899395 + 0.0160603/\[Eta]s^0.521739 - 
 0.01594/\[Eta]s^0.422989 + 0.169321/\[Eta]s^0.0434783 - 
 0.151523 \[Eta]s^0.100605 + 0.0153855 \[Eta]s^0.130435 - 
 0.00520725 \[Eta]s^0.145649 - 0.121942 \[Eta]s^0.26087 + 
 0.00409366 \[Eta]s^0.408619 + 0.216287 \[Eta]s^0.478261 - 
 0.0884908 \[Eta]s^0.577011 + 0.016259 \[Eta]s^1.13043 - 
 0.00387913 \[Eta]s^1.14565 + 0.000837065 \[Eta]s^1.26087 - 
 0.0254955 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.3835/\[Eta]s^1.04348) - 
 0.195149/\[Eta]s^0.899395 - 1.12136/\[Eta]s^0.521739 + 
 0.174269/\[Eta]s^0.422989 + 0.507962/\[Eta]s^0.0434783 - 
 1.87755 \[Eta]s^0.100605 + 2.46282 \[Eta]s^0.130435 + 
 0.233368 \[Eta]s^0.145649 + 4.58122 \[Eta]s^0.26087 - 
 0.600914 \[Eta]s^0.408619 - 5.19088 \[Eta]s^0.478261 + 
 2.08146 \[Eta]s^0.577011 - 0.390216 \[Eta]s^1.13043 + 
 0.211621 \[Eta]s^1.14565 + 0.0401791 \[Eta]s^1.26087 - 
 0.533332 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0313954/\[Eta]s^1.04348 - 
 0.206544/\[Eta]s^0.899395 + 0.388814/\[Eta]s^0.521739 - 
 0.259621/\[Eta]s^0.422989 + 0.677283/\[Eta]s^0.0434783 + 
 0.324891 \[Eta]s^0.100605 - 0.907363 \[Eta]s^0.130435 - 
 0.097421 \[Eta]s^0.145649 - 1.96481 \[Eta]s^0.26087 + 
 0.047148 \[Eta]s^0.408619 + 3.46059 \[Eta]s^0.478261 - 
 1.24134 \[Eta]s^0.577011 + 0.065036 \[Eta]s^1.13043 - 
 0.00119598 \[Eta]s^1.14565 + 0.013393 \[Eta]s^1.26087 - 
 0.33025 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.20921/\[Eta]s^1.04348 + 
 0.073764/\[Eta]s^0.899395 - 0.0395044/\[Eta]s^0.521739 - 
 0.00689468/\[Eta]s^0.422989 - 0.26456/\[Eta]s^0.0434783 - 
 0.266863 \[Eta]s^0.100605 - 0.0990795 \[Eta]s^0.130435 - 
 0.0406109 \[Eta]s^0.145649 - 0.137901 \[Eta]s^0.26087 + 
 0.0765531 \[Eta]s^0.408619 + 0.273326 \[Eta]s^0.478261 + 
 0.109912 \[Eta]s^0.577011 + 0.220405 \[Eta]s^1.13043 + 
 0.0336682 \[Eta]s^1.14565 - 0.117389 \[Eta]s^1.26087 - 
 0.024035 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.152736/\[Eta]s^1.04348 + 
 0.0667248/\[Eta]s^0.899395 + 0.103749/\[Eta]s^0.521739 + 
 0.0227757/\[Eta]s^0.422989 - 0.352747/\[Eta]s^0.0434783 - 
 0.151523 \[Eta]s^0.100605 + 0.224977 \[Eta]s^0.130435 + 
 0.0221527 \[Eta]s^0.145649 + 0.283198 \[Eta]s^0.26087 + 
 0.00390251 \[Eta]s^0.408619 - 0.182217 \[Eta]s^0.478261 - 
 0.0884908 \[Eta]s^0.577011 - 0.0367342 \[Eta]s^1.13043 - 
 0.00387913 \[Eta]s^1.14565 - 0.0391297 \[Eta]s^1.26087 - 
 0.0254955 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.39314/\[Eta]s^1.04348 + 
 0.398118/\[Eta]s^0.899395 - 1.29931/\[Eta]s^0.521739 - 
 0.340547/\[Eta]s^0.422989 - 1.05824/\[Eta]s^0.0434783 - 
 1.87755 \[Eta]s^0.100605 - 1.38789 \[Eta]s^0.130435 - 
 0.206857 \[Eta]s^0.145649 - 1.63193 \[Eta]s^0.26087 + 
 0.874706 \[Eta]s^0.408619 + 4.37322 \[Eta]s^0.478261 + 
 2.08146 \[Eta]s^0.577011 + 0.88162 \[Eta]s^1.13043 + 
 0.211621 \[Eta]s^1.14565 - 1.87823 \[Eta]s^1.26087 - 
 0.533332 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.521344/\[Eta]s^1.04348 + 
 0.365684/\[Eta]s^0.899395 + 1.49838/\[Eta]s^0.521739 + 
 0.452259/\[Eta]s^0.422989 - 1.41099/\[Eta]s^0.0434783 + 
 0.324891 \[Eta]s^0.100605 + 0.638696 \[Eta]s^0.130435 + 
 0.0997447 \[Eta]s^0.145649 + 2.63987 \[Eta]s^0.26087 + 
 0.131394 \[Eta]s^0.408619 - 2.91548 \[Eta]s^0.478261 - 
 1.24134 \[Eta]s^0.577011 - 0.146937 \[Eta]s^1.13043 - 
 0.00119598 \[Eta]s^1.14565 - 0.626075 \[Eta]s^1.26087 - 
 0.33025 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0404565/\[Eta]s^1.04348) - 
 0.0487822/\[Eta]s^0.899395 - 0.0593438/\[Eta]s^0.521739 - 
 0.0257186/\[Eta]s^0.422989 + 0.126991/\[Eta]s^0.0434783 - 
 0.134202 \[Eta]s^0.100605 + 0.124143 \[Eta]s^0.130435 + 
 0.0261839 \[Eta]s^0.145649 + 0.207987 \[Eta]s^0.26087 - 
 0.0558591 \[Eta]s^0.408619 + 0.00762126 \[Eta]s^0.577011 - 
 0.0975539 \[Eta]s^1.13043 + 0.0381924 \[Eta]s^1.14565 + 
 0.00502239 \[Eta]s^1.26087 - 0.074224 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.525078/\[Eta]s^1.04348) - 
 0.380677/\[Eta]s^0.899395 - 0.58963/\[Eta]s^0.521739 - 
 0.274745/\[Eta]s^0.422989 + 0.507962/\[Eta]s^0.0434783 + 
 0.24503 \[Eta]s^0.100605 + 0.539227 \[Eta]s^0.130435 + 
 0.0679085 \[Eta]s^0.145649 + 2.02472 \[Eta]s^0.26087 - 
 0.697333 \[Eta]s^0.408619 + 0.444818 \[Eta]s^0.577011 - 
 0.390216 \[Eta]s^1.13043 + 0.284008 \[Eta]s^1.14565 + 
 0.0803582 \[Eta]s^1.26087 - 1.33636 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00956697/\[Eta]s^1.04348) + 
 0.0365763/\[Eta]s^0.899395 + 0.0159856/\[Eta]s^0.521739 + 
 0.0015175/\[Eta]s^0.422989 - 0.190486/\[Eta]s^0.0434783 + 
 0.262331 \[Eta]s^0.100605 - 0.116226 \[Eta]s^0.130435 - 
 0.00605089 \[Eta]s^0.145649 - 0.0192431 \[Eta]s^0.26087 + 
 0.00119874 \[Eta]s^0.408619 + 0.019027 \[Eta]s^0.577011 + 
 0.00052985 \[Eta]s^1.14565 + 0.00440683 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (-(0.153071/\[Eta]s^1.04348) + 
 0.585222/\[Eta]s^0.899395 + 0.25577/\[Eta]s^0.521739 + 
 0.02428/\[Eta]s^0.422989 - 3.04777/\[Eta]s^0.0434783 + 
 4.19729 \[Eta]s^0.100605 - 1.85961 \[Eta]s^0.130435 - 
 0.0968142 \[Eta]s^0.145649 - 0.30789 \[Eta]s^0.26087 + 
 0.0191799 \[Eta]s^0.408619 + 0.304432 \[Eta]s^0.577011 + 
 0.0084776 \[Eta]s^1.14565 + 
 0.0705093 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0404565/\[Eta]s^1.04348) - 
 0.0487822/\[Eta]s^0.899395 - 0.0593438/\[Eta]s^0.521739 - 
 0.0257186/\[Eta]s^0.422989 + 0.126991/\[Eta]s^0.0434783 - 
 0.134202 \[Eta]s^0.100605 + 0.124143 \[Eta]s^0.130435 + 
 0.0261839 \[Eta]s^0.145649 + 0.207987 \[Eta]s^0.26087 - 
 0.0558591 \[Eta]s^0.408619 + 0.00762126 \[Eta]s^0.577011 - 
 0.0975539 \[Eta]s^1.13043 + 0.0381924 \[Eta]s^1.14565 + 
 0.00502239 \[Eta]s^1.26087 - 0.074224 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.525078/\[Eta]s^1.04348) - 
 0.380677/\[Eta]s^0.899395 - 0.58963/\[Eta]s^0.521739 - 
 0.274745/\[Eta]s^0.422989 + 0.507962/\[Eta]s^0.0434783 + 
 0.24503 \[Eta]s^0.100605 + 0.539227 \[Eta]s^0.130435 + 
 0.0679085 \[Eta]s^0.145649 + 2.02472 \[Eta]s^0.26087 - 
 0.697333 \[Eta]s^0.408619 + 0.444818 \[Eta]s^0.577011 - 
 0.390216 \[Eta]s^1.13043 + 0.284008 \[Eta]s^1.14565 + 
 0.0803582 \[Eta]s^1.26087 - 1.33636 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00956697/\[Eta]s^1.04348) + 
 0.0365763/\[Eta]s^0.899395 + 0.0159856/\[Eta]s^0.521739 + 
 0.0015175/\[Eta]s^0.422989 - 0.190486/\[Eta]s^0.0434783 + 
 0.262331 \[Eta]s^0.100605 - 0.116226 \[Eta]s^0.130435 - 
 0.00605089 \[Eta]s^0.145649 - 0.0192431 \[Eta]s^0.26087 + 
 0.00119874 \[Eta]s^0.408619 + 0.019027 \[Eta]s^0.577011 + 
 0.00052985 \[Eta]s^1.14565 + 0.00440683 \[Eta]s^1.40862), 0, (
0.5 \[Alpha]em (-(0.153071/\[Eta]s^1.04348) + 
 0.585222/\[Eta]s^0.899395 + 0.25577/\[Eta]s^0.521739 + 
 0.02428/\[Eta]s^0.422989 - 3.04777/\[Eta]s^0.0434783 + 
 4.19729 \[Eta]s^0.100605 - 1.85961 \[Eta]s^0.130435 - 
 0.0968142 \[Eta]s^0.145649 - 0.30789 \[Eta]s^0.26087 + 
 0.0191799 \[Eta]s^0.408619 + 0.304432 \[Eta]s^0.577011 + 
 0.0084776 \[Eta]s^1.14565 + 
 0.0705093 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 
0, -((0.0217494 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.444617 \[Eta]s^1.98821 + 1.11905 \[Eta]s^2.36586 + 
0.717885 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 - 
0.299797 \[Eta]s^3.03325 - 4.93697 \[Eta]s^3.14847 + 
0.568595 \[Eta]s^3.29622 + 
3.73663 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), -((
 0.217494 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.444617 \[Eta]s^1.98821 + 1.11905 \[Eta]s^2.36586 + 
0.717885 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 - 
0.299797 \[Eta]s^3.03325 - 4.93697 \[Eta]s^3.14847 + 
0.568595 \[Eta]s^3.29622 + 
3.73663 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.0217494 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.444617 \[Eta]s^1.98821 + 1.11905 \[Eta]s^2.36586 + 
0.717885 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 - 
0.299797 \[Eta]s^3.03325 - 4.93697 \[Eta]s^3.14847 + 
0.568595 \[Eta]s^3.29622 + 
3.73663 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), -((
 0.217494 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.444617 \[Eta]s^1.98821 + 1.11905 \[Eta]s^2.36586 + 
0.717885 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 - 
0.299797 \[Eta]s^3.03325 - 4.93697 \[Eta]s^3.14847 + 
0.568595 \[Eta]s^3.29622 + 
3.73663 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.0217494 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.444617 \[Eta]s^1.98821 + 1.11905 \[Eta]s^2.36586 + 
0.717885 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 - 
0.299797 \[Eta]s^3.03325 - 4.93697 \[Eta]s^3.14847 + 
0.568595 \[Eta]s^3.29622 + 
3.73663 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), -((
 0.217494 \[Alpha]em (1. \[Eta]s^1.84412 + 
0.444617 \[Eta]s^1.98821 + 1.11905 \[Eta]s^2.36586 + 
0.717885 \[Eta]s^2.46461 - 2.35 \[Eta]s^3.01804 - 
0.299797 \[Eta]s^3.03325 - 4.93697 \[Eta]s^3.14847 + 
0.568595 \[Eta]s^3.29622 + 
3.73663 \[Eta]s^3.8876))/(\[Beta]0 \[Eta]s^2.8876 \[Alpha]s[\
\[Mu]0])), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, (
0.5 \[Alpha]em (-(0.38191/\[Eta]s^1.41409) + 
 4.44444/\[Eta]s^1.04348 - 2.46966/\[Eta]s^0.631486 + 
 2.69358/\[Eta]s^0.414095 - 0.107722/\[Eta]s^0.0641663 - 
 4.44444/\[Eta]s^0.0434783 + 0.243028 \[Eta]s^0.368514 + 
 0.00962653 \[Eta]s^0.718442 - 0.0013606 \[Eta]s^0.935834 + 
 0.0144201 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.0940617/\[Eta]s^1.41409 - 
 0.228814/\[Eta]s^0.631486 + 0.288549/\[Eta]s^0.414095 - 
 0.109934/\[Eta]s^0.0641663 - 0.0723519 \[Eta]s^0.368514 - 
 0.0768889 \[Eta]s^0.718442 - 0.00225798 \[Eta]s^0.935834 + 
 0.107637 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (1.66267/\[Eta]s^1.41409 + 
 0.619403/\[Eta]s^0.631486 + 1.02534/\[Eta]s^0.414095 - 
 0.122534/\[Eta]s^0.0641663 - 0.462555 \[Eta]s^0.368514 - 
 0.869688 \[Eta]s^0.718442 - 0.0343135 \[Eta]s^0.935834 - 
 1.81832 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.450537/\[Eta]s^1.41409 - 
 6.70106/\[Eta]s^0.631486 + 7.65352/\[Eta]s^0.414095 - 
 0.647422/\[Eta]s^0.0641663 - 0.767629 \[Eta]s^0.368514 + 
 0.196629 \[Eta]s^0.718442 + 0.0102155 \[Eta]s^0.935834 - 
 0.194787 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(51.045/\[Eta]s^1.41409) + 
 71.1111/\[Eta]s^1.04348 - 167.969/\[Eta]s^0.631486 + 
 155.984/\[Eta]s^0.414095 - 4.93364/\[Eta]s^0.0641663 - 
 71.1111/\[Eta]s^0.0434783 + 22.9547 \[Eta]s^0.368514 + 
 14.5311 \[Eta]s^0.718442 + 0.461937 \[Eta]s^0.935834 + 
 30.016 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(1.18864/\[Eta]s^1.41409) + 
 92.5729/\[Eta]s^0.631486 - 103.989/\[Eta]s^0.414095 + 
 3.32298/\[Eta]s^0.0641663 + 7.65155 \[Eta]s^0.368514 - 
 8.06695 \[Eta]s^0.718442 - 0.307958 \[Eta]s^0.935834 + 
 10.0053 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, (
0.5 \[Alpha]em (-(0.184104/\[Eta]s^1.41409) + 
 3.3086/\[Eta]s^0.631486 - 2.12734/\[Eta]s^0.414095 - 
 0.804459/\[Eta]s^0.0641663 - 1.94254 \[Eta]s^0.368514 + 
 0.323352 \[Eta]s^0.718442 + 1.36896 \[Eta]s^0.935834 + 
 0.0575408 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.0453434/\[Eta]s^1.41409 + 
 0.306542/\[Eta]s^0.631486 - 0.227891/\[Eta]s^0.414095 - 
 0.82098/\[Eta]s^0.0641663 + 4.44444 \[Eta]s^0.130435 + 
 0.578315 \[Eta]s^0.368514 - 2.58268 \[Eta]s^0.718442 + 
 2.27184 \[Eta]s^0.935834 - 4.44444 \[Eta]s^1.13043 + 
 0.429506 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.801508/\[Eta]s^1.41409 - 
 0.829812/\[Eta]s^0.631486 - 0.809796/\[Eta]s^0.414095 - 
 0.915078/\[Eta]s^0.0641663 + 3.69724 \[Eta]s^0.368514 - 
 29.2125 \[Eta]s^0.718442 + 34.5242 \[Eta]s^0.935834 - 
 7.2557 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.217186/\[Eta]s^1.41409 + 
 8.97739/\[Eta]s^0.631486 - 6.04462/\[Eta]s^0.414095 - 
 4.83491/\[Eta]s^0.0641663 + 6.13573 \[Eta]s^0.368514 + 
 6.6047 \[Eta]s^0.718442 - 10.2782 \[Eta]s^0.935834 - 
 0.777264 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(24.6068/\[Eta]s^1.41409) + 
 225.027/\[Eta]s^0.631486 - 123.193/\[Eta]s^0.414095 - 
 36.8441/\[Eta]s^0.0641663 - 183.479 \[Eta]s^0.368514 + 
 488.095 \[Eta]s^0.718442 - 464.774 \[Eta]s^0.935834 + 
 119.774 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.572997/\[Eta]s^1.41409) - 
 124.02/\[Eta]s^0.631486 + 82.1289/\[Eta]s^0.414095 + 
 24.8158/\[Eta]s^0.0641663 + 71.1111 \[Eta]s^0.130435 - 
 61.1595 \[Eta]s^0.368514 - 270.966 \[Eta]s^0.718442 + 
 309.849 \[Eta]s^0.935834 - 71.1111 \[Eta]s^1.13043 + 
 39.9246 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, (
0.5 \[Alpha]em (0.390996/\[Eta]s^1.41409 - 
 1.11111/\[Eta]s^1.04348 + 2.17588/\[Eta]s^0.631486 - 
 2.77918/\[Eta]s^0.414095 + 0.277513/\[Eta]s^0.0641663 + 
 1.11111/\[Eta]s^0.0434783 - 0.376251 \[Eta]s^0.368514 + 
 0.0662406 \[Eta]s^0.718442 + 0.258575 \[Eta]s^0.935834 - 
 0.013778 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.0962995/\[Eta]s^1.41409) + 
 0.201595/\[Eta]s^0.631486 - 0.297718/\[Eta]s^0.414095 + 
 0.283213/\[Eta]s^0.0641663 + 0.112014 \[Eta]s^0.368514 - 
 0.529076 \[Eta]s^0.718442 + 0.429115 \[Eta]s^0.935834 - 
 0.102844 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(1.70223/\[Eta]s^1.41409) - 
 0.545721/\[Eta]s^0.631486 - 1.05792/\[Eta]s^0.414095 + 
 0.315674/\[Eta]s^0.0641663 + 0.71612 \[Eta]s^0.368514 - 
 5.98436 \[Eta]s^0.718442 + 6.52108 \[Eta]s^0.935834 + 
 1.73736 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.461256/\[Eta]s^1.41409) + 
 5.90393/\[Eta]s^0.631486 - 7.89673/\[Eta]s^0.414095 + 
 1.66789/\[Eta]s^0.0641663 + 1.18843 \[Eta]s^0.368514 + 
 1.35301 \[Eta]s^0.718442 - 1.94139 \[Eta]s^0.935834 + 
 0.186113 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (52.2594/\[Eta]s^1.41409 - 17.7778/\[Eta]s^1.04348 + 
 147.988/\[Eta]s^0.631486 - 160.941/\[Eta]s^0.414095 + 
 12.7101/\[Eta]s^0.0641663 + 17.7778/\[Eta]s^0.0434783 - 
 35.538 \[Eta]s^0.368514 + 99.9891 \[Eta]s^0.718442 - 
 87.7885 \[Eta]s^0.935834 - 
 28.6795 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (1.21692/\[Eta]s^1.41409 - 
 81.5607/\[Eta]s^0.631486 + 107.294/\[Eta]s^0.414095 - 
 8.56069/\[Eta]s^0.0641663 - 11.846 \[Eta]s^0.368514 - 
 55.509 \[Eta]s^0.718442 + 58.5257 \[Eta]s^0.935834 - 
 9.55982 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, (
0.5 \[Alpha]em (0.489304/\[Eta]s^1.41409 - 
 5.50255/\[Eta]s^0.631486 + 4.52742/\[Eta]s^0.414095 + 
 0.576989/\[Eta]s^0.0641663 + 1.43587 \[Eta]s^0.368514 - 
 0.28678 \[Eta]s^0.718442 - 1.19748 \[Eta]s^0.935834 - 
 0.0427809 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.120512/\[Eta]s^1.41409) - 
 0.509811/\[Eta]s^0.631486 + 0.484998/\[Eta]s^0.414095 + 
 0.588839/\[Eta]s^0.0641663 - 1.11111 \[Eta]s^0.130435 - 
 0.427475 \[Eta]s^0.368514 + 2.29056 \[Eta]s^0.718442 - 
 1.98727 \[Eta]s^0.935834 + 1.11111 \[Eta]s^1.13043 - 
 0.319333 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(2.13022/\[Eta]s^1.41409) + 
 1.38006/\[Eta]s^0.631486 + 1.72341/\[Eta]s^0.414095 + 
 0.65633/\[Eta]s^0.0641663 - 2.7329 \[Eta]s^0.368514 + 
 25.9085 \[Eta]s^0.718442 - 30.1997 \[Eta]s^0.935834 + 
 5.39453 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.577229/\[Eta]s^1.41409) - 
 14.9303/\[Eta]s^0.631486 + 12.8642/\[Eta]s^0.414095 + 
 3.46779/\[Eta]s^0.0641663 - 4.53537 \[Eta]s^0.368514 - 
 5.85768 \[Eta]s^0.718442 + 8.99076 \[Eta]s^0.935834 + 
 0.577887 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (65.3989/\[Eta]s^1.41409 - 
 374.244/\[Eta]s^0.631486 + 262.18/\[Eta]s^0.414095 + 
 26.426/\[Eta]s^0.0641663 + 135.622 \[Eta]s^0.368514 - 
 432.89 \[Eta]s^0.718442 + 406.556 \[Eta]s^0.935834 - 
 89.0504 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (1.52289/\[Eta]s^1.41409 + 
 206.257/\[Eta]s^0.631486 - 174.787/\[Eta]s^0.414095 - 
 17.7989/\[Eta]s^0.0641663 - 17.7778 \[Eta]s^0.130435 + 
 45.2075 \[Eta]s^0.368514 + 240.319 \[Eta]s^0.718442 - 
 271.038 \[Eta]s^0.935834 + 17.7778 \[Eta]s^1.13043 - 
 29.6835 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, (
0.5 \[Alpha]em (0.0238694/\[Eta]s^1.41409 - 
 0.0694444/\[Eta]s^1.04348 + 0.154354/\[Eta]s^0.631486 - 
 0.168349/\[Eta]s^0.414095 + 0.0067326/\[Eta]s^0.0641663 + 
 0.0694444/\[Eta]s^0.0434783 - 0.0151892 \[Eta]s^0.368514 - 
 0.000601658 \[Eta]s^0.718442 + 0.0000850376 \[Eta]s^0.935834 - 
 0.000901253 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.00587885/\[Eta]s^1.41409) + 
 0.0143009/\[Eta]s^0.631486 - 0.0180343/\[Eta]s^0.414095 + 
 0.00687087/\[Eta]s^0.0641663 + 0.00452199 \[Eta]s^0.368514 + 
 0.00480556 \[Eta]s^0.718442 + 0.000141123 \[Eta]s^0.935834 - 
 0.00672729 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.103917/\[Eta]s^1.41409) - 
 0.0387127/\[Eta]s^0.631486 - 0.0640837/\[Eta]s^0.414095 + 
 0.00765839/\[Eta]s^0.0641663 + 0.0289097 \[Eta]s^0.368514 + 
 0.0543555 \[Eta]s^0.718442 + 0.00214459 \[Eta]s^0.935834 + 
 0.113645 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.0281585/\[Eta]s^1.41409) + 
 0.418816/\[Eta]s^0.631486 - 0.478345/\[Eta]s^0.414095 + 
 0.0404639/\[Eta]s^0.0641663 + 0.0479768 \[Eta]s^0.368514 - 
 0.0122893 \[Eta]s^0.718442 - 0.000638467 \[Eta]s^0.935834 + 
 0.0121742 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (3.19031/\[Eta]s^1.41409 - 1.11111/\[Eta]s^1.04348 + 
 10.4981/\[Eta]s^0.631486 - 9.74899/\[Eta]s^0.414095 + 
 0.308352/\[Eta]s^0.0641663 + 1.11111/\[Eta]s^0.0434783 - 
 1.43467 \[Eta]s^0.368514 - 0.908194 \[Eta]s^0.718442 - 
 0.0288711 \[Eta]s^0.935834 - 
 1.876 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.0742901/\[Eta]s^1.41409 - 
 5.7858/\[Eta]s^0.631486 + 6.49932/\[Eta]s^0.414095 - 
 0.207686/\[Eta]s^0.0641663 - 0.478222 \[Eta]s^0.368514 + 
 0.504184 \[Eta]s^0.718442 + 0.0192474 \[Eta]s^0.935834 - 
 0.625334 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, (
0.5 \[Alpha]em (0.0115065/\[Eta]s^1.41409 - 
 0.206787/\[Eta]s^0.631486 + 0.132959/\[Eta]s^0.414095 + 
 0.0502787/\[Eta]s^0.0641663 + 0.121409 \[Eta]s^0.368514 - 
 0.0202095 \[Eta]s^0.718442 - 0.0855598 \[Eta]s^0.935834 - 
 0.0035963 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.00283396/\[Eta]s^1.41409) - 
 0.0191589/\[Eta]s^0.631486 + 0.0142432/\[Eta]s^0.414095 + 
 0.0513113/\[Eta]s^0.0641663 - 0.0694444 \[Eta]s^0.130435 - 
 0.0361447 \[Eta]s^0.368514 + 0.161417 \[Eta]s^0.718442 - 
 0.14199 \[Eta]s^0.935834 + 0.0694444 \[Eta]s^1.13043 - 
 0.0268441 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.0500942/\[Eta]s^1.41409) + 
 0.0518632/\[Eta]s^0.631486 + 0.0506122/\[Eta]s^0.414095 + 
 0.0571924/\[Eta]s^0.0641663 - 0.231078 \[Eta]s^0.368514 + 
 1.82578 \[Eta]s^0.718442 - 2.15776 \[Eta]s^0.935834 + 
 0.453481 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.0135741/\[Eta]s^1.41409) - 
 0.561087/\[Eta]s^0.631486 + 0.377789/\[Eta]s^0.414095 + 
 0.302182/\[Eta]s^0.0641663 - 0.383483 \[Eta]s^0.368514 - 
 0.412794 \[Eta]s^0.718442 + 0.642388 \[Eta]s^0.935834 + 
 0.048579 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (1.53792/\[Eta]s^1.41409 - 
 14.0642/\[Eta]s^0.631486 + 7.69958/\[Eta]s^0.414095 + 
 2.30276/\[Eta]s^0.0641663 + 11.4674 \[Eta]s^0.368514 - 
 30.506 \[Eta]s^0.718442 + 29.0484 \[Eta]s^0.935834 - 
 7.48586 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (0.0358123/\[Eta]s^1.41409 + 
 7.75122/\[Eta]s^0.631486 - 5.13306/\[Eta]s^0.414095 - 
 1.55099/\[Eta]s^0.0641663 - 1.11111 \[Eta]s^0.130435 + 
 3.82247 \[Eta]s^0.368514 + 16.9354 \[Eta]s^0.718442 - 
 19.3656 \[Eta]s^0.935834 + 1.11111 \[Eta]s^1.13043 - 
 2.49529 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0339876/\[Eta]s^0.899395) - 
 0.00927395/\[Eta]s^0.422989 + 0.697047/\[Eta]s^0.0434783 + 
 2.39067 \[Eta]s^0.100605 + 0.400087 \[Eta]s^0.130435 - 
 0.668514 \[Eta]s^0.145649 - 0.39842 \[Eta]s^0.26087 - 
 0.726472 \[Eta]s^0.408619 - 0.338412 \[Eta]s^0.478261 - 
 0.218079 \[Eta]s^0.577011 - 0.235925 \[Eta]s^1.13043 - 
 0.494737 \[Eta]s^1.14565 - 0.388377 \[Eta]s^1.26087 + 
 0.0243932 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0307442/\[Eta]s^0.899395) + 
 0.0306353/\[Eta]s^0.422989 + 0.929396/\[Eta]s^0.0434783 + 
 1.3574 \[Eta]s^0.100605 - 3.4021 \[Eta]s^0.130435 + 
 0.364665 \[Eta]s^0.145649 + 0.393857 \[Eta]s^0.26087 - 
 0.037034 \[Eta]s^0.408619 + 0.225608 \[Eta]s^0.478261 + 
 0.175578 \[Eta]s^0.577011 + 0.0393209 \[Eta]s^1.13043 + 
 0.0570016 \[Eta]s^1.14565 - 0.129459 \[Eta]s^1.26087 + 
 0.0258754 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.183437/\[Eta]s^0.899395) - 
 0.458066/\[Eta]s^0.422989 + 2.78819/\[Eta]s^0.0434783 + 
 16.8198 \[Eta]s^0.100605 + 17.4656 \[Eta]s^0.130435 - 
 3.40517 \[Eta]s^0.145649 - 5.45554 \[Eta]s^0.26087 - 
 8.30076 \[Eta]s^0.408619 - 5.4146 \[Eta]s^0.478261 - 
 4.1299 \[Eta]s^0.577011 - 0.9437 \[Eta]s^1.13043 - 
 3.10966 \[Eta]s^1.14565 - 6.21403 \[Eta]s^1.26087 + 
 0.541279 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.168493/\[Eta]s^0.899395) + 
 0.608329/\[Eta]s^0.422989 + 3.71758/\[Eta]s^0.0434783 - 
 2.91051 \[Eta]s^0.100605 - 9.42901 \[Eta]s^0.130435 + 
 1.64194 \[Eta]s^0.145649 + 3.27565 \[Eta]s^0.26087 - 
 1.2469 \[Eta]s^0.408619 + 3.60973 \[Eta]s^0.478261 + 
 2.46299 \[Eta]s^0.577011 + 0.157283 \[Eta]s^1.13043 + 
 0.0175743 \[Eta]s^1.14565 - 2.07134 \[Eta]s^1.26087 + 
 0.335171 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0171342/\[Eta]s^0.899395 + 
 0.00315383/\[Eta]s^0.422989 - 0.464698/\[Eta]s^0.0434783 + 
 2.39067 \[Eta]s^0.100605 - 4.50248 \[Eta]s^0.130435 + 
 0.601257 \[Eta]s^0.145649 + 0.499539 \[Eta]s^0.26087 + 
 0.472903 \[Eta]s^0.408619 + 0.676824 \[Eta]s^0.478261 - 
 0.218079 \[Eta]s^0.577011 + 0.749876 \[Eta]s^1.13043 - 
 0.494737 \[Eta]s^1.14565 + 0.24424 \[Eta]s^1.26087 + 
 0.0243932 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0166686/\[Eta]s^0.899395 - 
 0.0214406/\[Eta]s^0.422989 - 0.619597/\[Eta]s^0.0434783 + 
 1.3574 \[Eta]s^0.100605 - 0.147402 \[Eta]s^0.130435 - 
 0.0857189 \[Eta]s^0.145649 - 0.224737 \[Eta]s^0.26087 - 
 0.0388479 \[Eta]s^0.408619 - 0.451216 \[Eta]s^0.478261 + 
 0.175578 \[Eta]s^0.577011 - 0.124979 \[Eta]s^1.13043 + 
 0.0570016 \[Eta]s^1.14565 + 0.0814132 \[Eta]s^1.26087 + 
 0.0258754 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0899172/\[Eta]s^0.899395 + 
 0.234406/\[Eta]s^0.422989 - 1.85879/\[Eta]s^0.0434783 + 
 16.8198 \[Eta]s^0.100605 - 41.7755 \[Eta]s^0.130435 + 
 3.84158 \[Eta]s^0.145649 + 5.90773 \[Eta]s^0.26087 + 
 5.70254 \[Eta]s^0.408619 + 10.8292 \[Eta]s^0.478261 - 
 4.1299 \[Eta]s^0.577011 + 2.9995 \[Eta]s^1.13043 - 
 3.10966 \[Eta]s^1.14565 + 3.90783 \[Eta]s^1.26087 + 
 0.541279 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0951675/\[Eta]s^0.899395 - 
 0.349214/\[Eta]s^0.422989 - 2.47839/\[Eta]s^0.0434783 - 
 2.91051 \[Eta]s^0.100605 + 14.9129 \[Eta]s^0.130435 - 
 1.60369 \[Eta]s^0.145649 - 3.61777 \[Eta]s^0.26087 - 
 0.447424 \[Eta]s^0.408619 - 7.21946 \[Eta]s^0.478261 + 
 2.46299 \[Eta]s^0.577011 - 0.499917 \[Eta]s^1.13043 + 
 0.0175743 \[Eta]s^1.14565 + 1.30261 \[Eta]s^1.26087 + 
 0.335171 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0339876/\[Eta]s^0.899395) - 
 0.00927395/\[Eta]s^0.422989 + 0.697047/\[Eta]s^0.0434783 + 
 2.39067 \[Eta]s^0.100605 + 0.400087 \[Eta]s^0.130435 - 
 0.668514 \[Eta]s^0.145649 - 0.39842 \[Eta]s^0.26087 - 
 0.726472 \[Eta]s^0.408619 - 0.338412 \[Eta]s^0.478261 - 
 0.218079 \[Eta]s^0.577011 - 0.235925 \[Eta]s^1.13043 - 
 0.494737 \[Eta]s^1.14565 - 0.388377 \[Eta]s^1.26087 + 
 0.0243932 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0307442/\[Eta]s^0.899395) + 
 0.0306353/\[Eta]s^0.422989 + 0.929396/\[Eta]s^0.0434783 + 
 1.3574 \[Eta]s^0.100605 - 3.4021 \[Eta]s^0.130435 + 
 0.364665 \[Eta]s^0.145649 + 0.393857 \[Eta]s^0.26087 - 
 0.037034 \[Eta]s^0.408619 + 0.225608 \[Eta]s^0.478261 + 
 0.175578 \[Eta]s^0.577011 + 0.0393209 \[Eta]s^1.13043 + 
 0.0570016 \[Eta]s^1.14565 - 0.129459 \[Eta]s^1.26087 + 
 0.0258754 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.183437/\[Eta]s^0.899395) - 
 0.458066/\[Eta]s^0.422989 + 2.78819/\[Eta]s^0.0434783 + 
 16.8198 \[Eta]s^0.100605 + 17.4656 \[Eta]s^0.130435 - 
 3.40517 \[Eta]s^0.145649 - 5.45554 \[Eta]s^0.26087 - 
 8.30076 \[Eta]s^0.408619 - 5.4146 \[Eta]s^0.478261 - 
 4.1299 \[Eta]s^0.577011 - 0.9437 \[Eta]s^1.13043 - 
 3.10966 \[Eta]s^1.14565 - 6.21403 \[Eta]s^1.26087 + 
 0.541279 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.168493/\[Eta]s^0.899395) + 
 0.608329/\[Eta]s^0.422989 + 3.71758/\[Eta]s^0.0434783 - 
 2.91051 \[Eta]s^0.100605 - 9.42901 \[Eta]s^0.130435 + 
 1.64194 \[Eta]s^0.145649 + 3.27565 \[Eta]s^0.26087 - 
 1.2469 \[Eta]s^0.408619 + 3.60973 \[Eta]s^0.478261 + 
 2.46299 \[Eta]s^0.577011 + 0.157283 \[Eta]s^1.13043 + 
 0.0175743 \[Eta]s^1.14565 - 2.07134 \[Eta]s^1.26087 + 
 0.335171 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0224769/\[Eta]s^0.899395 - 
 0.0345938/\[Eta]s^0.422989 - 0.464698/\[Eta]s^0.0434783 + 
 1.20224 \[Eta]s^0.100605 - 0.801108 \[Eta]s^0.130435 + 
 0.431025 \[Eta]s^0.145649 + 0.599445 \[Eta]s^0.26087 + 
 0.53009 \[Eta]s^0.408619 - 0.0151216 \[Eta]s^0.577011 - 
 1.0279 \[Eta]s^1.13043 - 0.561217 \[Eta]s^1.14565 + 
 0.0440348 \[Eta]s^1.26087 + 0.07533 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.175401/\[Eta]s^0.899395 - 
 0.369556/\[Eta]s^0.422989 - 1.85879/\[Eta]s^0.0434783 - 
 2.19508 \[Eta]s^0.100605 - 3.8869 \[Eta]s^0.130435 + 
 1.11787 \[Eta]s^0.145649 + 7.50622 \[Eta]s^0.26087 + 
 6.61753 \[Eta]s^0.408619 - 0.882579 \[Eta]s^0.577011 - 
 4.11161 \[Eta]s^1.13043 - 4.17335 \[Eta]s^1.14565 + 
 0.704556 \[Eta]s^1.26087 + 1.35627 \[Eta]s^1.40862), (
0.5 \[Alpha]em (-(0.016853/\[Eta]s^0.899395) + 
 0.00204117/\[Eta]s^0.422989 + 0.697047/\[Eta]s^0.0434783 - 
 2.35006 \[Eta]s^0.100605 + 1.85961 \[Eta]s^0.130435 - 
 0.0996065 \[Eta]s^0.145649 - 0.030789 \[Eta]s^0.26087 - 
 0.0113758 \[Eta]s^0.408619 - 0.0377521 \[Eta]s^0.577011 - 
 0.00778586 \[Eta]s^1.14565 - 
 0.0044725 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (-(0.269647/\[Eta]s^0.899395) + 
 0.0326588/\[Eta]s^0.422989 + 11.1527/\[Eta]s^0.0434783 - 
 37.601 \[Eta]s^0.100605 + 29.7538 \[Eta]s^0.130435 - 
 1.5937 \[Eta]s^0.145649 - 0.492624 \[Eta]s^0.26087 - 
 0.182013 \[Eta]s^0.408619 - 0.604033 \[Eta]s^0.577011 - 
 0.124574 \[Eta]s^1.14565 - 
 0.0715599 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0224769/\[Eta]s^0.899395 - 
 0.0345938/\[Eta]s^0.422989 - 0.464698/\[Eta]s^0.0434783 + 
 1.20224 \[Eta]s^0.100605 - 2.57889 \[Eta]s^0.130435 + 
 0.431025 \[Eta]s^0.145649 + 0.155001 \[Eta]s^0.26087 + 
 0.53009 \[Eta]s^0.408619 - 0.0151216 \[Eta]s^0.577011 + 
 0.749876 \[Eta]s^1.13043 - 0.561217 \[Eta]s^1.14565 + 
 0.488479 \[Eta]s^1.26087 + 0.07533 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.175401/\[Eta]s^0.899395 - 
 0.369556/\[Eta]s^0.422989 - 1.85879/\[Eta]s^0.0434783 - 
 2.19508 \[Eta]s^0.100605 - 10.998 \[Eta]s^0.130435 + 
 1.11787 \[Eta]s^0.145649 + 0.395109 \[Eta]s^0.26087 + 
 6.61753 \[Eta]s^0.408619 - 0.882579 \[Eta]s^0.577011 + 
 2.9995 \[Eta]s^1.13043 - 4.17335 \[Eta]s^1.14565 + 
 7.81567 \[Eta]s^1.26087 + 1.35627 \[Eta]s^1.40862), (
0.5 \[Alpha]em (-(0.016853/\[Eta]s^0.899395) + 
 0.00204117/\[Eta]s^0.422989 + 0.697047/\[Eta]s^0.0434783 - 
 2.35006 \[Eta]s^0.100605 + 1.85961 \[Eta]s^0.130435 - 
 0.0996065 \[Eta]s^0.145649 - 0.030789 \[Eta]s^0.26087 - 
 0.0113758 \[Eta]s^0.408619 - 0.0377521 \[Eta]s^0.577011 - 
 0.00778586 \[Eta]s^1.14565 - 
 0.0044725 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (-(0.269647/\[Eta]s^0.899395) + 
 0.0326588/\[Eta]s^0.422989 + 11.1527/\[Eta]s^0.0434783 - 
 37.601 \[Eta]s^0.100605 + 29.7538 \[Eta]s^0.130435 - 
 1.5937 \[Eta]s^0.145649 - 0.492624 \[Eta]s^0.26087 - 
 0.182013 \[Eta]s^0.408619 - 0.604033 \[Eta]s^0.577011 - 
 0.124574 \[Eta]s^1.14565 - 
 0.0715599 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 
0, ((0.00445563 \[Alpha]em)/\[Eta]s^0.899395 - (
 0.0210016 \[Alpha]em)/\[Eta]s^0.422989 - 
 0.817778 \[Alpha]em \[Eta]s^0.130435 + 
 0.107336 \[Alpha]em \[Eta]s^0.145649 + 
 0.171802 \[Alpha]em \[Eta]s^0.26087 + 
 0.117356 \[Alpha]em \[Eta]s^0.408619 + 
 0.43783 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), ((
 0.0445563 \[Alpha]em)/\[Eta]s^0.899395 - (
 0.210016 \[Alpha]em)/\[Eta]s^0.422989 - 
 8.17778 \[Alpha]em \[Eta]s^0.130435 + 
 1.07336 \[Alpha]em \[Eta]s^0.145649 + 
 1.71802 \[Alpha]em \[Eta]s^0.26087 + 
 1.17356 \[Alpha]em \[Eta]s^0.408619 + 
 4.3783 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0, ((0.00445563 \[Alpha]em)/\[Eta]s^0.899395 - (
 0.0210016 \[Alpha]em)/\[Eta]s^0.422989 - 
 0.817778 \[Alpha]em \[Eta]s^0.130435 + 
 0.107336 \[Alpha]em \[Eta]s^0.145649 + 
 0.171802 \[Alpha]em \[Eta]s^0.26087 + 
 0.117356 \[Alpha]em \[Eta]s^0.408619 + 
 0.43783 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), ((
 0.0445563 \[Alpha]em)/\[Eta]s^0.899395 - (
 0.210016 \[Alpha]em)/\[Eta]s^0.422989 - 
 8.17778 \[Alpha]em \[Eta]s^0.130435 + 
 1.07336 \[Alpha]em \[Eta]s^0.145649 + 
 1.71802 \[Alpha]em \[Eta]s^0.26087 + 
 1.17356 \[Alpha]em \[Eta]s^0.408619 + 
 4.3783 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0, ((0.00445563 \[Alpha]em)/\[Eta]s^0.899395 - (
 0.0210016 \[Alpha]em)/\[Eta]s^0.422989 - 
 0.817778 \[Alpha]em \[Eta]s^0.130435 + 
 0.107336 \[Alpha]em \[Eta]s^0.145649 + 
 0.171802 \[Alpha]em \[Eta]s^0.26087 + 
 0.117356 \[Alpha]em \[Eta]s^0.408619 + 
 0.43783 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), ((
 0.0445563 \[Alpha]em)/\[Eta]s^0.899395 - (
 0.210016 \[Alpha]em)/\[Eta]s^0.422989 - 
 8.17778 \[Alpha]em \[Eta]s^0.130435 + 
 1.07336 \[Alpha]em \[Eta]s^0.145649 + 
 1.71802 \[Alpha]em \[Eta]s^0.26087 + 
 1.17356 \[Alpha]em \[Eta]s^0.408619 + 
 4.3783 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.00408305/\[Eta]s^0.899395 + 
 0.00108054/\[Eta]s^0.422989 - 0.0300165/\[Eta]s^0.0434783 - 
 0.133056 \[Eta]s^0.100605 - 0.0250054 \[Eta]s^0.130435 + 
 0.0329218 \[Eta]s^0.145649 + 0.0996049 \[Eta]s^0.26087 + 
 0.111456 \[Eta]s^0.408619 - 0.0216359 \[Eta]s^0.478261 - 
 0.00053263 \[Eta]s^0.577011 - 0.0421209 \[Eta]s^1.13043 + 
 0.0304496 \[Eta]s^1.14565 - 0.0330941 \[Eta]s^1.26087 + 
 0.00586593 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.00369341/\[Eta]s^0.899395 - 
 0.00356942/\[Eta]s^0.422989 - 0.0400219/\[Eta]s^0.0434783 - 
 0.0755481 \[Eta]s^0.100605 + 0.212631 \[Eta]s^0.130435 - 
 0.0179584 \[Eta]s^0.145649 - 0.0984643 \[Eta]s^0.26087 + 
 0.00568177 \[Eta]s^0.408619 + 0.0144239 \[Eta]s^0.478261 + 
 0.000428825 \[Eta]s^0.577011 + 0.00702015 \[Eta]s^1.13043 - 
 0.00350829 \[Eta]s^1.14565 - 0.0110314 \[Eta]s^1.26087 + 
 0.00622236 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.022037/\[Eta]s^0.899395 + 
 0.0533707/\[Eta]s^0.422989 - 0.120066/\[Eta]s^0.0434783 - 
 0.936132 \[Eta]s^0.100605 - 1.0916 \[Eta]s^0.130435 + 
 0.167692 \[Eta]s^0.145649 + 1.36388 \[Eta]s^0.26087 + 
 1.27351 \[Eta]s^0.408619 - 0.346174 \[Eta]s^0.478261 - 
 0.0100867 \[Eta]s^0.577011 - 0.168484 \[Eta]s^1.13043 + 
 0.191391 \[Eta]s^1.14565 - 0.529506 \[Eta]s^1.26087 + 
 0.130164 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0202417/\[Eta]s^0.899395 - 
 0.0708783/\[Eta]s^0.422989 - 0.160088/\[Eta]s^0.0434783 + 
 0.161988 \[Eta]s^0.100605 + 0.589313 \[Eta]s^0.130435 - 
 0.0808596 \[Eta]s^0.145649 - 0.818912 \[Eta]s^0.26087 + 
 0.191299 \[Eta]s^0.408619 + 0.230783 \[Eta]s^0.478261 + 
 0.00601552 \[Eta]s^0.577011 + 0.0280806 \[Eta]s^1.13043 - 
 0.00108165 \[Eta]s^1.14565 - 0.176502 \[Eta]s^1.26087 + 
 0.0806001 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00205839/\[Eta]s^0.899395) - 
 0.000367463/\[Eta]s^0.422989 + 0.020011/\[Eta]s^0.0434783 - 
 0.133056 \[Eta]s^0.100605 + 0.281405 \[Eta]s^0.130435 - 
 0.0296096 \[Eta]s^0.145649 - 0.124885 \[Eta]s^0.26087 - 
 0.072553 \[Eta]s^0.408619 + 0.0432717 \[Eta]s^0.478261 - 
 0.00053263 \[Eta]s^0.577011 - 0.00895642 \[Eta]s^1.13043 + 
 0.0304496 \[Eta]s^1.14565 - 0.00898457 \[Eta]s^1.26087 + 
 0.00586593 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00200246/\[Eta]s^0.899395) + 
 0.00249812/\[Eta]s^0.422989 + 0.0266813/\[Eta]s^0.0434783 - 
 0.0755481 \[Eta]s^0.100605 + 0.00921261 \[Eta]s^0.130435 + 
 0.00422134 \[Eta]s^0.145649 + 0.0561842 \[Eta]s^0.26087 + 
 0.00596006 \[Eta]s^0.408619 - 0.0288478 \[Eta]s^0.478261 + 
 0.000428825 \[Eta]s^0.577011 + 0.00149274 \[Eta]s^1.13043 - 
 0.00350829 \[Eta]s^1.14565 - 0.00299486 \[Eta]s^1.26087 + 
 0.00622236 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0108021/\[Eta]s^0.899395) - 
 0.0273114/\[Eta]s^0.422989 + 0.0800439/\[Eta]s^0.0434783 - 
 0.936132 \[Eta]s^0.100605 + 2.61097 \[Eta]s^0.130435 - 
 0.189183 \[Eta]s^0.145649 - 1.47693 \[Eta]s^0.26087 - 
 0.874887 \[Eta]s^0.408619 + 0.692348 \[Eta]s^0.478261 - 
 0.0100867 \[Eta]s^0.577011 - 0.0358257 \[Eta]s^1.13043 + 
 0.191391 \[Eta]s^1.14565 - 0.143753 \[Eta]s^1.26087 + 
 0.130164 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0114328/\[Eta]s^0.899395) + 
 0.040688/\[Eta]s^0.422989 + 0.106725/\[Eta]s^0.0434783 + 
 0.161988 \[Eta]s^0.100605 - 0.932054 \[Eta]s^0.130435 + 
 0.0789758 \[Eta]s^0.145649 + 0.904444 \[Eta]s^0.26087 + 
 0.0686441 \[Eta]s^0.408619 - 0.461565 \[Eta]s^0.478261 + 
 0.00601552 \[Eta]s^0.577011 + 0.00597095 \[Eta]s^1.13043 - 
 0.00108165 \[Eta]s^1.14565 - 0.0479177 \[Eta]s^1.26087 + 
 0.0806001 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.00408305/\[Eta]s^0.899395 + 
 0.00108054/\[Eta]s^0.422989 - 0.0300165/\[Eta]s^0.0434783 - 
 0.133056 \[Eta]s^0.100605 - 0.0250054 \[Eta]s^0.130435 + 
 0.0329218 \[Eta]s^0.145649 + 0.0996049 \[Eta]s^0.26087 + 
 0.111456 \[Eta]s^0.408619 - 0.0216359 \[Eta]s^0.478261 - 
 0.00053263 \[Eta]s^0.577011 - 0.0421209 \[Eta]s^1.13043 + 
 0.0304496 \[Eta]s^1.14565 - 0.0330941 \[Eta]s^1.26087 + 
 0.00586593 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.00369341/\[Eta]s^0.899395 - 
 0.00356942/\[Eta]s^0.422989 - 0.0400219/\[Eta]s^0.0434783 - 
 0.0755481 \[Eta]s^0.100605 + 0.212631 \[Eta]s^0.130435 - 
 0.0179584 \[Eta]s^0.145649 - 0.0984643 \[Eta]s^0.26087 + 
 0.00568177 \[Eta]s^0.408619 + 0.0144239 \[Eta]s^0.478261 + 
 0.000428825 \[Eta]s^0.577011 + 0.00702015 \[Eta]s^1.13043 - 
 0.00350829 \[Eta]s^1.14565 - 0.0110314 \[Eta]s^1.26087 + 
 0.00622236 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.022037/\[Eta]s^0.899395 + 
 0.0533707/\[Eta]s^0.422989 - 0.120066/\[Eta]s^0.0434783 - 
 0.936132 \[Eta]s^0.100605 - 1.0916 \[Eta]s^0.130435 + 
 0.167692 \[Eta]s^0.145649 + 1.36388 \[Eta]s^0.26087 + 
 1.27351 \[Eta]s^0.408619 - 0.346174 \[Eta]s^0.478261 - 
 0.0100867 \[Eta]s^0.577011 - 0.168484 \[Eta]s^1.13043 + 
 0.191391 \[Eta]s^1.14565 - 0.529506 \[Eta]s^1.26087 + 
 0.130164 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0202417/\[Eta]s^0.899395 - 
 0.0708783/\[Eta]s^0.422989 - 0.160088/\[Eta]s^0.0434783 + 
 0.161988 \[Eta]s^0.100605 + 0.589313 \[Eta]s^0.130435 - 
 0.0808596 \[Eta]s^0.145649 - 0.818912 \[Eta]s^0.26087 + 
 0.191299 \[Eta]s^0.408619 + 0.230783 \[Eta]s^0.478261 + 
 0.00601552 \[Eta]s^0.577011 + 0.0280806 \[Eta]s^1.13043 - 
 0.00108165 \[Eta]s^1.14565 - 0.176502 \[Eta]s^1.26087 + 
 0.0806001 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00270023/\[Eta]s^0.899395) + 
 0.00403064/\[Eta]s^0.422989 + 0.020011/\[Eta]s^0.0434783 - 
 0.0669122 \[Eta]s^0.100605 + 0.0500693 \[Eta]s^0.130435 - 
 0.0212264 \[Eta]s^0.145649 - 0.149861 \[Eta]s^0.26087 - 
 0.0813267 \[Eta]s^0.408619 - 0.0000369325 \[Eta]s^0.577011 + 
 0.102155 \[Eta]s^1.13043 + 0.0345413 \[Eta]s^1.14565 + 
 0.093142 \[Eta]s^1.26087 + 0.0181149 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0210716/\[Eta]s^0.899395) + 
 0.0430582/\[Eta]s^0.422989 + 0.0800439/\[Eta]s^0.0434783 + 
 0.12217 \[Eta]s^0.100605 + 0.242931 \[Eta]s^0.130435 - 
 0.0550511 \[Eta]s^0.145649 - 1.87656 \[Eta]s^0.26087 - 
 1.01527 \[Eta]s^0.408619 - 0.00215558 \[Eta]s^0.577011 + 
 0.408619 \[Eta]s^1.13043 + 0.256858 \[Eta]s^1.14565 + 
 1.49027 \[Eta]s^1.26087 + 0.326147 \[Eta]s^1.40862), (
0.5 \[Alpha]em (0.00202461/\[Eta]s^0.899395 - 
 0.000237824/\[Eta]s^0.422989 - 0.0300165/\[Eta]s^0.0434783 + 
 0.130796 \[Eta]s^0.100605 - 0.116226 \[Eta]s^0.130435 + 
 0.00490524 \[Eta]s^0.145649 + 0.00769726 \[Eta]s^0.26087 + 
 0.00174528 \[Eta]s^0.408619 - 0.0000922045 \[Eta]s^0.577011 + 
 0.000479198 \[Eta]s^1.14565 - 
 0.00107552 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (0.0323937/\[Eta]s^0.899395 - 
 0.00380518/\[Eta]s^0.422989 - 0.480263/\[Eta]s^0.0434783 + 
 2.09274 \[Eta]s^0.100605 - 1.85961 \[Eta]s^0.130435 + 
 0.0784839 \[Eta]s^0.145649 + 0.123156 \[Eta]s^0.26087 + 
 0.0279245 \[Eta]s^0.408619 - 0.00147527 \[Eta]s^0.577011 + 
 0.00766716 \[Eta]s^1.14565 - 
 0.0172083 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00270023/\[Eta]s^0.899395) + 
 0.00403064/\[Eta]s^0.422989 + 0.020011/\[Eta]s^0.0434783 - 
 0.0669122 \[Eta]s^0.100605 + 0.16118 \[Eta]s^0.130435 - 
 0.0212264 \[Eta]s^0.145649 - 0.0387502 \[Eta]s^0.26087 - 
 0.0813267 \[Eta]s^0.408619 - 0.0000369325 \[Eta]s^0.577011 - 
 0.00895642 \[Eta]s^1.13043 + 0.0345413 \[Eta]s^1.14565 - 
 0.0179691 \[Eta]s^1.26087 + 0.0181149 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0210716/\[Eta]s^0.899395) + 
 0.0430582/\[Eta]s^0.422989 + 0.0800439/\[Eta]s^0.0434783 + 
 0.12217 \[Eta]s^0.100605 + 0.687375 \[Eta]s^0.130435 - 
 0.0550511 \[Eta]s^0.145649 - 0.0987773 \[Eta]s^0.26087 - 
 1.01527 \[Eta]s^0.408619 - 0.00215558 \[Eta]s^0.577011 - 
 0.0358257 \[Eta]s^1.13043 + 0.256858 \[Eta]s^1.14565 - 
 0.287506 \[Eta]s^1.26087 + 0.326147 \[Eta]s^1.40862), (
0.5 \[Alpha]em (0.00202461/\[Eta]s^0.899395 - 
 0.000237824/\[Eta]s^0.422989 - 0.0300165/\[Eta]s^0.0434783 + 
 0.130796 \[Eta]s^0.100605 - 0.116226 \[Eta]s^0.130435 + 
 0.00490524 \[Eta]s^0.145649 + 0.00769726 \[Eta]s^0.26087 + 
 0.00174528 \[Eta]s^0.408619 - 0.0000922045 \[Eta]s^0.577011 + 
 0.000479198 \[Eta]s^1.14565 - 
 0.00107552 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (0.0323937/\[Eta]s^0.899395 - 
 0.00380518/\[Eta]s^0.422989 - 0.480263/\[Eta]s^0.0434783 + 
 2.09274 \[Eta]s^0.100605 - 1.85961 \[Eta]s^0.130435 + 
 0.0784839 \[Eta]s^0.145649 + 0.123156 \[Eta]s^0.26087 + 
 0.0279245 \[Eta]s^0.408619 - 0.00147527 \[Eta]s^0.577011 + 
 0.00766716 \[Eta]s^1.14565 - 
 0.0172083 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 
0, -((0.000535271 \[Alpha]em (1. \[Eta]s^0.422989 - 
4.57146 \[Eta]s^0.899395 - 95.4864 \[Eta]s^1.45282 + 
9.87514 \[Eta]s^1.46803 + 80.2407 \[Eta]s^1.58325 + 
33.6369 \[Eta]s^1.731 - 
24.6949 \[Eta]s^2.32238))/(\[Beta]0 \[Eta]s^1.32238 \[Alpha]s[\
\[Mu]0])), -((
 0.00535271 \[Alpha]em (1. \[Eta]s^0.422989 - 
4.57146 \[Eta]s^0.899395 - 95.4864 \[Eta]s^1.45282 + 
9.87514 \[Eta]s^1.46803 + 80.2407 \[Eta]s^1.58325 + 
33.6369 \[Eta]s^1.731 - 
24.6949 \[Eta]s^2.32238))/(\[Beta]0 \[Eta]s^1.32238 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.000535271 \[Alpha]em (1. \[Eta]s^0.422989 - 
4.57146 \[Eta]s^0.899395 - 95.4864 \[Eta]s^1.45282 + 
9.87514 \[Eta]s^1.46803 + 80.2407 \[Eta]s^1.58325 + 
33.6369 \[Eta]s^1.731 - 
24.6949 \[Eta]s^2.32238))/(\[Beta]0 \[Eta]s^1.32238 \[Alpha]s[\
\[Mu]0])), -((
 0.00535271 \[Alpha]em (1. \[Eta]s^0.422989 - 
4.57146 \[Eta]s^0.899395 - 95.4864 \[Eta]s^1.45282 + 
9.87514 \[Eta]s^1.46803 + 80.2407 \[Eta]s^1.58325 + 
33.6369 \[Eta]s^1.731 - 
24.6949 \[Eta]s^2.32238))/(\[Beta]0 \[Eta]s^1.32238 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.000535271 \[Alpha]em (1. \[Eta]s^0.422989 - 
4.57146 \[Eta]s^0.899395 - 95.4864 \[Eta]s^1.45282 + 
9.87514 \[Eta]s^1.46803 + 80.2407 \[Eta]s^1.58325 + 
33.6369 \[Eta]s^1.731 - 
24.6949 \[Eta]s^2.32238))/(\[Beta]0 \[Eta]s^1.32238 \[Alpha]s[\
\[Mu]0])), -((
 0.00535271 \[Alpha]em (1. \[Eta]s^0.422989 - 
4.57146 \[Eta]s^0.899395 - 95.4864 \[Eta]s^1.45282 + 
9.87514 \[Eta]s^1.46803 + 80.2407 \[Eta]s^1.58325 + 
33.6369 \[Eta]s^1.731 - 
24.6949 \[Eta]s^2.32238))/(\[Beta]0 \[Eta]s^1.32238 \[Alpha]s[\
\[Mu]0])), 0, 0, 0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(1.44145/\[Eta]s^1.04348) + 
 0.881666/\[Eta]s^0.899395 + 0.0270052/\[Eta]s^0.422989 + 
 0.273385/\[Eta]s^0.0434783 + 1.94031 \[Eta]s^0.100605 + 
 0.266724 \[Eta]s^0.130435 - 0.52602 \[Eta]s^0.145649 - 
 0.631795 \[Eta]s^0.408619 - 0.289624 \[Eta]s^0.478261 - 
 0.225016 \[Eta]s^0.577011 + 0.0622521 \[Eta]s^1.13043 - 
 0.300873 \[Eta]s^1.14565 - 0.0752711 \[Eta]s^1.26087 + 
 0.0387033 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.575688/\[Eta]s^1.04348) + 
 0.797529/\[Eta]s^0.899395 - 0.0892083/\[Eta]s^0.422989 + 
 0.364513/\[Eta]s^0.0434783 + 1.10169 \[Eta]s^0.100605 - 
 2.26807 \[Eta]s^0.130435 + 0.286937 \[Eta]s^0.145649 - 
 0.0322076 \[Eta]s^0.408619 + 0.193083 \[Eta]s^0.478261 + 
 0.181162 \[Eta]s^0.577011 - 0.0103753 \[Eta]s^1.13043 + 
 0.0346654 \[Eta]s^1.14565 - 0.0250904 \[Eta]s^1.26087 + 
 0.041055 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(11.6997/\[Eta]s^1.04348) + 
 4.75851/\[Eta]s^0.899395 + 1.33386/\[Eta]s^0.422989 + 
 1.09354/\[Eta]s^0.0434783 + 13.6513 \[Eta]s^0.100605 + 
 11.6437 \[Eta]s^0.130435 - 2.67936 \[Eta]s^0.145649 - 
 7.21898 \[Eta]s^0.408619 - 4.63399 \[Eta]s^0.478261 - 
 4.26127 \[Eta]s^0.577011 + 0.249008 \[Eta]s^1.13043 - 
 1.89113 \[Eta]s^1.14565 - 1.20434 \[Eta]s^1.26087 + 
 0.858818 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(1.34701/\[Eta]s^1.04348) + 
 4.37085/\[Eta]s^0.899395 - 1.77142/\[Eta]s^0.422989 + 
 1.45805/\[Eta]s^0.0434783 - 2.36222 \[Eta]s^0.100605 - 
 6.28601 \[Eta]s^0.130435 + 1.29196 \[Eta]s^0.145649 - 
 1.0844 \[Eta]s^0.408619 + 3.08932 \[Eta]s^0.478261 + 
 2.54133 \[Eta]s^0.577011 - 0.0415014 \[Eta]s^1.13043 + 
 0.0106877 \[Eta]s^1.14565 - 0.401446 \[Eta]s^1.26087 + 
 0.531798 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.732213/\[Eta]s^1.04348 - 
 0.444475/\[Eta]s^0.899395 - 0.00918378/\[Eta]s^0.422989 - 
 0.577318/\[Eta]s^0.0434783 + 1.94031 \[Eta]s^0.100605 - 
 3.00165 \[Eta]s^0.130435 + 0.473099 \[Eta]s^0.145649 + 
 0.411273 \[Eta]s^0.408619 + 0.579248 \[Eta]s^0.478261 - 
 0.225016 \[Eta]s^0.577011 + 0.35356 \[Eta]s^1.13043 - 
 0.300873 \[Eta]s^1.14565 + 0.0301084 \[Eta]s^1.26087 + 
 0.0387033 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.415702/\[Eta]s^1.04348 - 
 0.432398/\[Eta]s^0.899395 + 0.0624339/\[Eta]s^0.422989 - 
 0.769758/\[Eta]s^0.0434783 + 1.10169 \[Eta]s^0.100605 - 
 0.0982679 \[Eta]s^0.130435 - 0.0674479 \[Eta]s^0.145649 - 
 0.0337851 \[Eta]s^0.408619 - 0.386165 \[Eta]s^0.478261 + 
 0.181162 \[Eta]s^0.577011 - 0.0589267 \[Eta]s^1.13043 + 
 0.0346654 \[Eta]s^1.14565 + 0.0100361 \[Eta]s^1.26087 + 
 0.041055 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (5.67091/\[Eta]s^1.04348 - 
 2.33253/\[Eta]s^0.899395 - 0.682578/\[Eta]s^0.422989 - 
 2.30927/\[Eta]s^0.0434783 + 13.6513 \[Eta]s^0.100605 - 
 27.8503 \[Eta]s^0.130435 + 3.02275 \[Eta]s^0.145649 + 
 4.95937 \[Eta]s^0.408619 + 9.26797 \[Eta]s^0.478261 - 
 4.26127 \[Eta]s^0.577011 + 1.41424 \[Eta]s^1.13043 - 
 1.89113 \[Eta]s^1.14565 + 0.481735 \[Eta]s^1.26087 + 
 0.858818 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.77211/\[Eta]s^1.04348 - 
 2.46872/\[Eta]s^0.899395 + 1.01689/\[Eta]s^0.422989 - 
 3.07903/\[Eta]s^0.0434783 - 2.36222 \[Eta]s^0.100605 + 
 9.94191 \[Eta]s^0.130435 - 1.26186 \[Eta]s^0.145649 - 
 0.389115 \[Eta]s^0.408619 - 6.17865 \[Eta]s^0.478261 + 
 2.54133 \[Eta]s^0.577011 - 0.235707 \[Eta]s^1.13043 + 
 0.0106877 \[Eta]s^1.14565 + 0.160578 \[Eta]s^1.26087 + 
 0.531798 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(1.44145/\[Eta]s^1.04348) + 
 0.881666/\[Eta]s^0.899395 + 0.0270052/\[Eta]s^0.422989 + 
 0.273385/\[Eta]s^0.0434783 + 1.94031 \[Eta]s^0.100605 + 
 0.266724 \[Eta]s^0.130435 - 0.52602 \[Eta]s^0.145649 - 
 0.631795 \[Eta]s^0.408619 - 0.289624 \[Eta]s^0.478261 - 
 0.225016 \[Eta]s^0.577011 + 0.0622521 \[Eta]s^1.13043 - 
 0.300873 \[Eta]s^1.14565 - 0.0752711 \[Eta]s^1.26087 + 
 0.0387033 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.575688/\[Eta]s^1.04348) + 
 0.797529/\[Eta]s^0.899395 - 0.0892083/\[Eta]s^0.422989 + 
 0.364513/\[Eta]s^0.0434783 + 1.10169 \[Eta]s^0.100605 - 
 2.26807 \[Eta]s^0.130435 + 0.286937 \[Eta]s^0.145649 - 
 0.0322076 \[Eta]s^0.408619 + 0.193083 \[Eta]s^0.478261 + 
 0.181162 \[Eta]s^0.577011 - 0.0103753 \[Eta]s^1.13043 + 
 0.0346654 \[Eta]s^1.14565 - 0.0250904 \[Eta]s^1.26087 + 
 0.041055 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(11.6997/\[Eta]s^1.04348) + 
 4.75851/\[Eta]s^0.899395 + 1.33386/\[Eta]s^0.422989 + 
 1.09354/\[Eta]s^0.0434783 + 13.6513 \[Eta]s^0.100605 + 
 11.6437 \[Eta]s^0.130435 - 2.67936 \[Eta]s^0.145649 - 
 7.21898 \[Eta]s^0.408619 - 4.63399 \[Eta]s^0.478261 - 
 4.26127 \[Eta]s^0.577011 + 0.249008 \[Eta]s^1.13043 - 
 1.89113 \[Eta]s^1.14565 - 1.20434 \[Eta]s^1.26087 + 
 0.858818 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(1.34701/\[Eta]s^1.04348) + 
 4.37085/\[Eta]s^0.899395 - 1.77142/\[Eta]s^0.422989 + 
 1.45805/\[Eta]s^0.0434783 - 2.36222 \[Eta]s^0.100605 - 
 6.28601 \[Eta]s^0.130435 + 1.29196 \[Eta]s^0.145649 - 
 1.0844 \[Eta]s^0.408619 + 3.08932 \[Eta]s^0.478261 + 
 2.54133 \[Eta]s^0.577011 - 0.0415014 \[Eta]s^1.13043 + 
 0.0106877 \[Eta]s^1.14565 - 0.401446 \[Eta]s^1.26087 + 
 0.531798 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.358587/\[Eta]s^1.04348) - 
 0.58307/\[Eta]s^0.899395 + 0.100735/\[Eta]s^0.422989 + 
 0.607867/\[Eta]s^0.0434783 + 0.975759 \[Eta]s^0.100605 - 
 0.534072 \[Eta]s^0.130435 + 0.339152 \[Eta]s^0.145649 + 
 0.461007 \[Eta]s^0.408619 - 0.0156026 \[Eta]s^0.577011 - 
 0.831625 \[Eta]s^1.13043 - 0.341303 \[Eta]s^1.14565 + 
 0.0602169 \[Eta]s^1.26087 + 0.119522 \[Eta]s^1.40862), (
0.5 \[Alpha]em (2.44034/\[Eta]s^1.04348 - 
 4.55004/\[Eta]s^0.899395 + 1.07613/\[Eta]s^0.422989 + 
 2.43147/\[Eta]s^0.0434783 - 1.78156 \[Eta]s^0.100605 - 
 2.59126 \[Eta]s^0.130435 + 0.879598 \[Eta]s^0.145649 + 
 5.75511 \[Eta]s^0.408619 - 0.910652 \[Eta]s^0.577011 - 
 3.3265 \[Eta]s^1.13043 - 2.53801 \[Eta]s^1.14565 + 
 0.96347 \[Eta]s^1.26087 + 
 2.15192 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.28723/\[Eta]s^1.04348 + 
 0.437179/\[Eta]s^0.899395 - 0.328845/\[Eta]s^0.631486 - 
 0.00594377/\[Eta]s^0.422989 - 0.9118/\[Eta]s^0.0434783 - 
 1.90736 \[Eta]s^0.100605 + 1.23974 \[Eta]s^0.130435 - 
 0.0783753 \[Eta]s^0.145649 - 0.0435321 \[Eta]s^0.368514 - 
 0.00989328 \[Eta]s^0.408619 - 0.0389529 \[Eta]s^0.577011 + 
 0.387082 \[Eta]s^0.718442 - 0.00473495 \[Eta]s^1.14565 - 
 0.00709626 \[Eta]s^1.40862 - 0.0147055 \[Eta]s^1.71844), (
0.5 \[Alpha]em (-(1.28173/\[Eta]s^0.631486) + 
 0.0828547 \[Eta]s^0.368514 - 0.655438 \[Eta]s^0.718442 + 
 1.85431 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (20.5957/\[Eta]s^1.04348 + 
 6.99487/\[Eta]s^0.899395 - 0.538441/\[Eta]s^0.631486 - 
 0.0951004/\[Eta]s^0.422989 - 14.5888/\[Eta]s^0.0434783 - 
 30.5177 \[Eta]s^0.100605 + 19.8358 \[Eta]s^0.130435 - 
 1.254 \[Eta]s^0.145649 - 4.11173 \[Eta]s^0.368514 - 
 0.158292 \[Eta]s^0.408619 - 0.623247 \[Eta]s^0.577011 + 
 35.2603 \[Eta]s^0.718442 - 0.0757592 \[Eta]s^1.14565 - 
 0.11354 \[Eta]s^1.40862 - 30.6101 \[Eta]s^1.71844), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.826598/\[Eta]s^1.04348 - 
 0.58307/\[Eta]s^0.899395 + 0.100735/\[Eta]s^0.422989 - 
 0.577318/\[Eta]s^0.0434783 + 0.975759 \[Eta]s^0.100605 - 
 1.71926 \[Eta]s^0.130435 + 0.339152 \[Eta]s^0.145649 + 
 0.461007 \[Eta]s^0.408619 - 0.0156026 \[Eta]s^0.577011 + 
 0.35356 \[Eta]s^1.13043 - 0.341303 \[Eta]s^1.14565 + 
 0.0602169 \[Eta]s^1.26087 + 0.119522 \[Eta]s^1.40862), (
0.5 \[Alpha]em (7.18108/\[Eta]s^1.04348 - 
 4.55004/\[Eta]s^0.899395 + 1.07613/\[Eta]s^0.422989 - 
 2.30927/\[Eta]s^0.0434783 - 1.78156 \[Eta]s^0.100605 - 
 7.33201 \[Eta]s^0.130435 + 0.879598 \[Eta]s^0.145649 + 
 5.75511 \[Eta]s^0.408619 - 0.910652 \[Eta]s^0.577011 + 
 1.41424 \[Eta]s^1.13043 - 2.53801 \[Eta]s^1.14565 + 
 0.96347 \[Eta]s^1.26087 + 
 2.15192 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.490545/\[Eta]s^1.04348) + 
 0.437179/\[Eta]s^0.899395 - 0.00594377/\[Eta]s^0.422989 + 
 0.865978/\[Eta]s^0.0434783 - 1.90736 \[Eta]s^0.100605 + 
 1.23974 \[Eta]s^0.130435 - 0.0783753 \[Eta]s^0.145649 - 
 0.00989328 \[Eta]s^0.408619 - 0.0389529 \[Eta]s^0.577011 - 
 0.00473495 \[Eta]s^1.14565 - 
 0.00709626 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (-(7.84872/\[Eta]s^1.04348) + 
 6.99487/\[Eta]s^0.899395 - 0.0951004/\[Eta]s^0.422989 + 
 13.8556/\[Eta]s^0.0434783 - 30.5177 \[Eta]s^0.100605 + 
 19.8358 \[Eta]s^0.130435 - 1.254 \[Eta]s^0.145649 - 
 0.158292 \[Eta]s^0.408619 - 0.623247 \[Eta]s^0.577011 - 
 0.0757592 \[Eta]s^1.14565 - 
 0.11354 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 
0, ((0.231994 \[Alpha]em)/\[Eta]s^1.04348 - (
 0.115583 \[Alpha]em)/\[Eta]s^0.899395 + (
 0.0611555 \[Alpha]em)/\[Eta]s^0.422989 - 
 0.545185 \[Alpha]em \[Eta]s^0.130435 + 
 0.084457 \[Alpha]em \[Eta]s^0.145649 + 
 0.102062 \[Alpha]em \[Eta]s^0.408619 + 
 0.1811 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), ((
 2.31994 \[Alpha]em)/\[Eta]s^1.04348 - (
 1.15583 \[Alpha]em)/\[Eta]s^0.899395 + (
 0.611555 \[Alpha]em)/\[Eta]s^0.422989 - 
 5.45185 \[Alpha]em \[Eta]s^0.130435 + 
 0.84457 \[Alpha]em \[Eta]s^0.145649 + 
 1.02062 \[Alpha]em \[Eta]s^0.408619 + 
 1.811 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0, ((0.231994 \[Alpha]em)/\[Eta]s^1.04348 - (
 0.115583 \[Alpha]em)/\[Eta]s^0.899395 + (
 0.0611555 \[Alpha]em)/\[Eta]s^0.422989 - 
 0.545185 \[Alpha]em \[Eta]s^0.130435 + 
 0.084457 \[Alpha]em \[Eta]s^0.145649 + 
 0.102062 \[Alpha]em \[Eta]s^0.408619 + 
 0.1811 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), ((
 2.31994 \[Alpha]em)/\[Eta]s^1.04348 - (
 1.15583 \[Alpha]em)/\[Eta]s^0.899395 + (
 0.611555 \[Alpha]em)/\[Eta]s^0.422989 - 
 5.45185 \[Alpha]em \[Eta]s^0.130435 + 
 0.84457 \[Alpha]em \[Eta]s^0.145649 + 
 1.02062 \[Alpha]em \[Eta]s^0.408619 + 
 1.811 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0, ((0.231994 \[Alpha]em)/\[Eta]s^1.04348 - (
 0.115583 \[Alpha]em)/\[Eta]s^0.899395 + (
 0.0611555 \[Alpha]em)/\[Eta]s^0.422989 - 
 0.545185 \[Alpha]em \[Eta]s^0.130435 + 
 0.084457 \[Alpha]em \[Eta]s^0.145649 + 
 0.102062 \[Alpha]em \[Eta]s^0.408619 + 
 0.1811 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), ((
 2.31994 \[Alpha]em)/\[Eta]s^1.04348 - (
 1.15583 \[Alpha]em)/\[Eta]s^0.899395 + (
 0.611555 \[Alpha]em)/\[Eta]s^0.422989 - 
 5.45185 \[Alpha]em \[Eta]s^0.130435 + 
 0.84457 \[Alpha]em \[Eta]s^0.145649 + 
 1.02062 \[Alpha]em \[Eta]s^0.408619 + 
 1.811 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.360362/\[Eta]s^1.04348 - 
 0.220416/\[Eta]s^0.899395 - 0.0067513/\[Eta]s^0.422989 - 
 0.0683463/\[Eta]s^0.0434783 - 0.485078 \[Eta]s^0.100605 - 
 0.0666811 \[Eta]s^0.130435 + 0.131505 \[Eta]s^0.145649 + 
 0.157949 \[Eta]s^0.408619 + 0.072406 \[Eta]s^0.478261 + 
 0.0562541 \[Eta]s^0.577011 - 0.015563 \[Eta]s^1.13043 + 
 0.0752182 \[Eta]s^1.14565 + 0.0188178 \[Eta]s^1.26087 - 
 0.00967582 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.143922/\[Eta]s^1.04348 - 
 0.199382/\[Eta]s^0.899395 + 0.0223021/\[Eta]s^0.422989 - 
 0.0911283/\[Eta]s^0.0434783 - 0.275423 \[Eta]s^0.100605 + 
 0.567017 \[Eta]s^0.130435 - 0.0717342 \[Eta]s^0.145649 + 
 0.0080519 \[Eta]s^0.408619 - 0.0482707 \[Eta]s^0.478261 - 
 0.0452906 \[Eta]s^0.577011 + 0.00259384 \[Eta]s^1.13043 - 
 0.00866635 \[Eta]s^1.14565 + 0.00627259 \[Eta]s^1.26087 - 
 0.0102638 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (2.92492/\[Eta]s^1.04348 - 
 1.18963/\[Eta]s^0.899395 - 0.333465/\[Eta]s^0.422989 - 
 0.273385/\[Eta]s^0.0434783 - 3.41282 \[Eta]s^0.100605 - 
 2.91093 \[Eta]s^0.130435 + 0.66984 \[Eta]s^0.145649 + 
 1.80474 \[Eta]s^0.408619 + 1.1585 \[Eta]s^0.478261 + 
 1.06532 \[Eta]s^0.577011 - 0.0622521 \[Eta]s^1.13043 + 
 0.472782 \[Eta]s^1.14565 + 0.301084 \[Eta]s^1.26087 - 
 0.214704 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.336754/\[Eta]s^1.04348 - 
 1.09271/\[Eta]s^0.899395 + 0.442854/\[Eta]s^0.422989 - 
 0.364513/\[Eta]s^0.0434783 + 0.590556 \[Eta]s^0.100605 + 
 1.5715 \[Eta]s^0.130435 - 0.322991 \[Eta]s^0.145649 + 
 0.271099 \[Eta]s^0.408619 - 0.772331 \[Eta]s^0.478261 - 
 0.635333 \[Eta]s^0.577011 + 0.0103753 \[Eta]s^1.13043 - 
 0.00267193 \[Eta]s^1.14565 + 0.100361 \[Eta]s^1.26087 - 
 0.132949 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.183053/\[Eta]s^1.04348) + 
 0.111119/\[Eta]s^0.899395 + 0.00229594/\[Eta]s^0.422989 + 
 0.14433/\[Eta]s^0.0434783 - 0.485078 \[Eta]s^0.100605 + 
 0.750413 \[Eta]s^0.130435 - 0.118275 \[Eta]s^0.145649 - 
 0.102818 \[Eta]s^0.408619 - 0.144812 \[Eta]s^0.478261 + 
 0.0562541 \[Eta]s^0.577011 - 0.0883901 \[Eta]s^1.13043 + 
 0.0752182 \[Eta]s^1.14565 - 0.00752711 \[Eta]s^1.26087 - 
 0.00967582 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.103926/\[Eta]s^1.04348) + 
 0.108099/\[Eta]s^0.899395 - 0.0156085/\[Eta]s^0.422989 + 
 0.192439/\[Eta]s^0.0434783 - 0.275423 \[Eta]s^0.100605 + 
 0.024567 \[Eta]s^0.130435 + 0.016862 \[Eta]s^0.145649 + 
 0.00844628 \[Eta]s^0.408619 + 0.0965414 \[Eta]s^0.478261 - 
 0.0452906 \[Eta]s^0.577011 + 0.0147317 \[Eta]s^1.13043 - 
 0.00866635 \[Eta]s^1.14565 - 0.00250904 \[Eta]s^1.26087 - 
 0.0102638 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(1.41773/\[Eta]s^1.04348) + 
 0.583131/\[Eta]s^0.899395 + 0.170644/\[Eta]s^0.422989 + 
 0.577318/\[Eta]s^0.0434783 - 3.41282 \[Eta]s^0.100605 + 
 6.96258 \[Eta]s^0.130435 - 0.755687 \[Eta]s^0.145649 - 
 1.23984 \[Eta]s^0.408619 - 2.31699 \[Eta]s^0.478261 + 
 1.06532 \[Eta]s^0.577011 - 0.35356 \[Eta]s^1.13043 + 
 0.472782 \[Eta]s^1.14565 - 0.120434 \[Eta]s^1.26087 - 
 0.214704 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.443028/\[Eta]s^1.04348) + 
 0.617181/\[Eta]s^0.899395 - 0.254222/\[Eta]s^0.422989 + 
 0.769758/\[Eta]s^0.0434783 + 0.590556 \[Eta]s^0.100605 - 
 2.48548 \[Eta]s^0.130435 + 0.315466 \[Eta]s^0.145649 + 
 0.0972787 \[Eta]s^0.408619 + 1.54466 \[Eta]s^0.478261 - 
 0.635333 \[Eta]s^0.577011 + 0.0589267 \[Eta]s^1.13043 - 
 0.00267193 \[Eta]s^1.14565 - 0.0401446 \[Eta]s^1.26087 - 
 0.132949 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.360362/\[Eta]s^1.04348 - 
 0.220416/\[Eta]s^0.899395 - 0.0067513/\[Eta]s^0.422989 - 
 0.0683463/\[Eta]s^0.0434783 - 0.485078 \[Eta]s^0.100605 - 
 0.0666811 \[Eta]s^0.130435 + 0.131505 \[Eta]s^0.145649 + 
 0.157949 \[Eta]s^0.408619 + 0.072406 \[Eta]s^0.478261 + 
 0.0562541 \[Eta]s^0.577011 - 0.015563 \[Eta]s^1.13043 + 
 0.0752182 \[Eta]s^1.14565 + 0.0188178 \[Eta]s^1.26087 - 
 0.00967582 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.143922/\[Eta]s^1.04348 - 
 0.199382/\[Eta]s^0.899395 + 0.0223021/\[Eta]s^0.422989 - 
 0.0911283/\[Eta]s^0.0434783 - 0.275423 \[Eta]s^0.100605 + 
 0.567017 \[Eta]s^0.130435 - 0.0717342 \[Eta]s^0.145649 + 
 0.0080519 \[Eta]s^0.408619 - 0.0482707 \[Eta]s^0.478261 - 
 0.0452906 \[Eta]s^0.577011 + 0.00259384 \[Eta]s^1.13043 - 
 0.00866635 \[Eta]s^1.14565 + 0.00627259 \[Eta]s^1.26087 - 
 0.0102638 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (2.92492/\[Eta]s^1.04348 - 
 1.18963/\[Eta]s^0.899395 - 0.333465/\[Eta]s^0.422989 - 
 0.273385/\[Eta]s^0.0434783 - 3.41282 \[Eta]s^0.100605 - 
 2.91093 \[Eta]s^0.130435 + 0.66984 \[Eta]s^0.145649 + 
 1.80474 \[Eta]s^0.408619 + 1.1585 \[Eta]s^0.478261 + 
 1.06532 \[Eta]s^0.577011 - 0.0622521 \[Eta]s^1.13043 + 
 0.472782 \[Eta]s^1.14565 + 0.301084 \[Eta]s^1.26087 - 
 0.214704 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.336754/\[Eta]s^1.04348 - 
 1.09271/\[Eta]s^0.899395 + 0.442854/\[Eta]s^0.422989 - 
 0.364513/\[Eta]s^0.0434783 + 0.590556 \[Eta]s^0.100605 + 
 1.5715 \[Eta]s^0.130435 - 0.322991 \[Eta]s^0.145649 + 
 0.271099 \[Eta]s^0.408619 - 0.772331 \[Eta]s^0.478261 - 
 0.635333 \[Eta]s^0.577011 + 0.0103753 \[Eta]s^1.13043 - 
 0.00267193 \[Eta]s^1.14565 + 0.100361 \[Eta]s^1.26087 - 
 0.132949 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0896468/\[Eta]s^1.04348 + 
 0.145767/\[Eta]s^0.899395 - 0.0251838/\[Eta]s^0.422989 - 
 0.151967/\[Eta]s^0.0434783 - 0.24394 \[Eta]s^0.100605 + 
 0.133518 \[Eta]s^0.130435 - 0.084788 \[Eta]s^0.145649 - 
 0.115252 \[Eta]s^0.408619 + 0.00390065 \[Eta]s^0.577011 + 
 0.207906 \[Eta]s^1.13043 + 0.0853257 \[Eta]s^1.14565 - 
 0.0150542 \[Eta]s^1.26087 - 0.0298805 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.610086/\[Eta]s^1.04348) + 
 1.13751/\[Eta]s^0.899395 - 0.269031/\[Eta]s^0.422989 - 
 0.607867/\[Eta]s^0.0434783 + 0.445391 \[Eta]s^0.100605 + 
 0.647816 \[Eta]s^0.130435 - 0.219899 \[Eta]s^0.145649 - 
 1.43878 \[Eta]s^0.408619 + 0.227663 \[Eta]s^0.577011 + 
 0.831625 \[Eta]s^1.13043 + 0.634502 \[Eta]s^1.14565 - 
 0.240867 \[Eta]s^1.26087 - 0.537979 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.321808/\[Eta]s^1.04348) - 
 0.109295/\[Eta]s^0.899395 + 0.336668/\[Eta]s^0.631486 + 
 0.00148594/\[Eta]s^0.422989 + 0.22795/\[Eta]s^0.0434783 + 
 0.476839 \[Eta]s^0.100605 - 0.309935 \[Eta]s^0.130435 + 
 0.0195938 \[Eta]s^0.145649 + 0.646497 \[Eta]s^0.368514 + 
 0.00247332 \[Eta]s^0.408619 + 0.00973823 \[Eta]s^0.577011 - 
 0.997205 \[Eta]s^0.718442 + 0.00118374 \[Eta]s^1.14565 + 
 0.00177407 \[Eta]s^1.40862 + 0.0140391 \[Eta]s^1.71844), (
0.5 \[Alpha]em (1.31222/\[Eta]s^0.631486 - 
 1.23048 \[Eta]s^0.368514 + 1.68855 \[Eta]s^0.718442 - 
 1.77029 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(5.14893/\[Eta]s^1.04348) - 
 1.74872/\[Eta]s^0.899395 + 0.551251/\[Eta]s^0.631486 + 
 0.0237751/\[Eta]s^0.422989 + 3.6472/\[Eta]s^0.0434783 + 
 7.62942 \[Eta]s^0.100605 - 4.95896 \[Eta]s^0.130435 + 
 0.313501 \[Eta]s^0.145649 + 61.0635 \[Eta]s^0.368514 + 
 0.0395731 \[Eta]s^0.408619 + 0.155812 \[Eta]s^0.577011 - 
 90.8378 \[Eta]s^0.718442 + 0.0189398 \[Eta]s^1.14565 + 
 0.0283851 \[Eta]s^1.40862 + 29.2231 \[Eta]s^1.71844), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.20665/\[Eta]s^1.04348) + 
 0.145767/\[Eta]s^0.899395 - 0.0251838/\[Eta]s^0.422989 + 
 0.14433/\[Eta]s^0.0434783 - 0.24394 \[Eta]s^0.100605 + 
 0.429814 \[Eta]s^0.130435 - 0.084788 \[Eta]s^0.145649 - 
 0.115252 \[Eta]s^0.408619 + 0.00390065 \[Eta]s^0.577011 - 
 0.0883901 \[Eta]s^1.13043 + 0.0853257 \[Eta]s^1.14565 - 
 0.0150542 \[Eta]s^1.26087 - 0.0298805 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(1.79527/\[Eta]s^1.04348) + 
 1.13751/\[Eta]s^0.899395 - 0.269031/\[Eta]s^0.422989 + 
 0.577318/\[Eta]s^0.0434783 + 0.445391 \[Eta]s^0.100605 + 
 1.833 \[Eta]s^0.130435 - 0.219899 \[Eta]s^0.145649 - 
 1.43878 \[Eta]s^0.408619 + 0.227663 \[Eta]s^0.577011 - 
 0.35356 \[Eta]s^1.13043 + 0.634502 \[Eta]s^1.14565 - 
 0.240867 \[Eta]s^1.26087 - 0.537979 \[Eta]s^1.40862), (
0.5 \[Alpha]em (0.122636/\[Eta]s^1.04348 - 
 0.109295/\[Eta]s^0.899395 + 0.00148594/\[Eta]s^0.422989 - 
 0.216494/\[Eta]s^0.0434783 + 0.476839 \[Eta]s^0.100605 - 
 0.309935 \[Eta]s^0.130435 + 0.0195938 \[Eta]s^0.145649 + 
 0.00247332 \[Eta]s^0.408619 + 0.00973823 \[Eta]s^0.577011 + 
 0.00118374 \[Eta]s^1.14565 + 
 0.00177407 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (1.96218/\[Eta]s^1.04348 - 
 1.74872/\[Eta]s^0.899395 + 0.0237751/\[Eta]s^0.422989 - 
 3.46391/\[Eta]s^0.0434783 + 7.62942 \[Eta]s^0.100605 - 
 4.95896 \[Eta]s^0.130435 + 0.313501 \[Eta]s^0.145649 + 
 0.0395731 \[Eta]s^0.408619 + 0.155812 \[Eta]s^0.577011 + 
 0.0189398 \[Eta]s^1.14565 + 
 0.0283851 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 
0, -((0.0579984 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), -((
 0.579984 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.0579984 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), -((
 0.579984 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.0579984 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), -((
 0.579984 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), 0, 0, 0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0225226/\[Eta]s^1.04348 - 
 0.013776/\[Eta]s^0.899395 - 0.000421956/\[Eta]s^0.422989 - 
 0.00427164/\[Eta]s^0.0434783 - 0.0303174 \[Eta]s^0.100605 - 
 0.00416757 \[Eta]s^0.130435 + 0.00821906 \[Eta]s^0.145649 + 
 0.0098718 \[Eta]s^0.408619 + 0.00452538 \[Eta]s^0.478261 + 
 0.00351588 \[Eta]s^0.577011 - 0.000972689 \[Eta]s^1.13043 + 
 0.00470113 \[Eta]s^1.14565 + 0.00117611 \[Eta]s^1.26087 - 
 0.000604739 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.00899512/\[Eta]s^1.04348 - 
 0.0124614/\[Eta]s^0.899395 + 0.00139388/\[Eta]s^0.422989 - 
 0.00569552/\[Eta]s^0.0434783 - 0.017214 \[Eta]s^0.100605 + 
 0.0354386 \[Eta]s^0.130435 - 0.00448339 \[Eta]s^0.145649 + 
 0.000503244 \[Eta]s^0.408619 - 0.00301692 \[Eta]s^0.478261 - 
 0.00283066 \[Eta]s^0.577011 + 0.000162115 \[Eta]s^1.13043 - 
 0.000541647 \[Eta]s^1.14565 + 0.000392037 \[Eta]s^1.26087 - 
 0.000641485 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.182807/\[Eta]s^1.04348 - 
 0.0743517/\[Eta]s^0.899395 - 0.0208416/\[Eta]s^0.422989 - 
 0.0170866/\[Eta]s^0.0434783 - 0.213302 \[Eta]s^0.100605 - 
 0.181933 \[Eta]s^0.130435 + 0.041865 \[Eta]s^0.145649 + 
 0.112797 \[Eta]s^0.408619 + 0.072406 \[Eta]s^0.478261 + 
 0.0665824 \[Eta]s^0.577011 - 0.00389075 \[Eta]s^1.13043 + 
 0.0295489 \[Eta]s^1.14565 + 0.0188178 \[Eta]s^1.26087 - 
 0.013419 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0210471/\[Eta]s^1.04348 - 
 0.0682945/\[Eta]s^0.899395 + 0.0276784/\[Eta]s^0.422989 - 
 0.0227821/\[Eta]s^0.0434783 + 0.0369097 \[Eta]s^0.100605 + 
 0.0982189 \[Eta]s^0.130435 - 0.0201869 \[Eta]s^0.145649 + 
 0.0169437 \[Eta]s^0.408619 - 0.0482707 \[Eta]s^0.478261 - 
 0.0397083 \[Eta]s^0.577011 + 0.000648459 \[Eta]s^1.13043 - 
 0.000166996 \[Eta]s^1.14565 + 0.00627259 \[Eta]s^1.26087 - 
 0.00830934 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0114408/\[Eta]s^1.04348) + 
 0.00694492/\[Eta]s^0.899395 + 0.000143497/\[Eta]s^0.422989 + 
 0.0090206/\[Eta]s^0.0434783 - 0.0303174 \[Eta]s^0.100605 + 
 0.0469008 \[Eta]s^0.130435 - 0.00739217 \[Eta]s^0.145649 - 
 0.00642614 \[Eta]s^0.408619 - 0.00905075 \[Eta]s^0.478261 + 
 0.00351588 \[Eta]s^0.577011 - 0.00552438 \[Eta]s^1.13043 + 
 0.00470113 \[Eta]s^1.14565 - 0.000470444 \[Eta]s^1.26087 - 
 0.000604739 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00649535/\[Eta]s^1.04348) + 
 0.00675621/\[Eta]s^0.899395 - 0.000975529/\[Eta]s^0.422989 + 
 0.0120275/\[Eta]s^0.0434783 - 0.017214 \[Eta]s^0.100605 + 
 0.00153544 \[Eta]s^0.130435 + 0.00105387 \[Eta]s^0.145649 + 
 0.000527892 \[Eta]s^0.408619 + 0.00603384 \[Eta]s^0.478261 - 
 0.00283066 \[Eta]s^0.577011 + 0.00092073 \[Eta]s^1.13043 - 
 0.000541647 \[Eta]s^1.14565 - 0.000156815 \[Eta]s^1.26087 - 
 0.000641485 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.088608/\[Eta]s^1.04348) + 
 0.0364457/\[Eta]s^0.899395 + 0.0106653/\[Eta]s^0.422989 + 
 0.0360824/\[Eta]s^0.0434783 - 0.213302 \[Eta]s^0.100605 + 
 0.435161 \[Eta]s^0.130435 - 0.0472304 \[Eta]s^0.145649 - 
 0.0774901 \[Eta]s^0.408619 - 0.144812 \[Eta]s^0.478261 + 
 0.0665824 \[Eta]s^0.577011 - 0.0220975 \[Eta]s^1.13043 + 
 0.0295489 \[Eta]s^1.14565 - 0.00752711 \[Eta]s^1.26087 - 
 0.013419 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0276892/\[Eta]s^1.04348) + 
 0.0385738/\[Eta]s^0.899395 - 0.0158889/\[Eta]s^0.422989 + 
 0.0481099/\[Eta]s^0.0434783 + 0.0369097 \[Eta]s^0.100605 - 
 0.155342 \[Eta]s^0.130435 + 0.0197166 \[Eta]s^0.145649 + 
 0.00607992 \[Eta]s^0.408619 + 0.0965414 \[Eta]s^0.478261 - 
 0.0397083 \[Eta]s^0.577011 + 0.00368292 \[Eta]s^1.13043 - 
 0.000166996 \[Eta]s^1.14565 - 0.00250904 \[Eta]s^1.26087 - 
 0.00830934 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0225226/\[Eta]s^1.04348 - 
 0.013776/\[Eta]s^0.899395 - 0.000421956/\[Eta]s^0.422989 - 
 0.00427164/\[Eta]s^0.0434783 - 0.0303174 \[Eta]s^0.100605 - 
 0.00416757 \[Eta]s^0.130435 + 0.00821906 \[Eta]s^0.145649 + 
 0.0098718 \[Eta]s^0.408619 + 0.00452538 \[Eta]s^0.478261 + 
 0.00351588 \[Eta]s^0.577011 - 0.000972689 \[Eta]s^1.13043 + 
 0.00470113 \[Eta]s^1.14565 + 0.00117611 \[Eta]s^1.26087 - 
 0.000604739 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.00899512/\[Eta]s^1.04348 - 
 0.0124614/\[Eta]s^0.899395 + 0.00139388/\[Eta]s^0.422989 - 
 0.00569552/\[Eta]s^0.0434783 - 0.017214 \[Eta]s^0.100605 + 
 0.0354386 \[Eta]s^0.130435 - 0.00448339 \[Eta]s^0.145649 + 
 0.000503244 \[Eta]s^0.408619 - 0.00301692 \[Eta]s^0.478261 - 
 0.00283066 \[Eta]s^0.577011 + 0.000162115 \[Eta]s^1.13043 - 
 0.000541647 \[Eta]s^1.14565 + 0.000392037 \[Eta]s^1.26087 - 
 0.000641485 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.182807/\[Eta]s^1.04348 - 
 0.0743517/\[Eta]s^0.899395 - 0.0208416/\[Eta]s^0.422989 - 
 0.0170866/\[Eta]s^0.0434783 - 0.213302 \[Eta]s^0.100605 - 
 0.181933 \[Eta]s^0.130435 + 0.041865 \[Eta]s^0.145649 + 
 0.112797 \[Eta]s^0.408619 + 0.072406 \[Eta]s^0.478261 + 
 0.0665824 \[Eta]s^0.577011 - 0.00389075 \[Eta]s^1.13043 + 
 0.0295489 \[Eta]s^1.14565 + 0.0188178 \[Eta]s^1.26087 - 
 0.013419 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0210471/\[Eta]s^1.04348 - 
 0.0682945/\[Eta]s^0.899395 + 0.0276784/\[Eta]s^0.422989 - 
 0.0227821/\[Eta]s^0.0434783 + 0.0369097 \[Eta]s^0.100605 + 
 0.0982189 \[Eta]s^0.130435 - 0.0201869 \[Eta]s^0.145649 + 
 0.0169437 \[Eta]s^0.408619 - 0.0482707 \[Eta]s^0.478261 - 
 0.0397083 \[Eta]s^0.577011 + 0.000648459 \[Eta]s^1.13043 - 
 0.000166996 \[Eta]s^1.14565 + 0.00627259 \[Eta]s^1.26087 - 
 0.00830934 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.00560292/\[Eta]s^1.04348 + 
 0.00911046/\[Eta]s^0.899395 - 0.00157399/\[Eta]s^0.422989 - 
 0.00949792/\[Eta]s^0.0434783 - 0.0152462 \[Eta]s^0.100605 + 
 0.00834488 \[Eta]s^0.130435 - 0.00529925 \[Eta]s^0.145649 - 
 0.00720324 \[Eta]s^0.408619 + 0.000243791 \[Eta]s^0.577011 + 
 0.0129941 \[Eta]s^1.13043 + 0.00533285 \[Eta]s^1.14565 - 
 0.000940888 \[Eta]s^1.26087 - 0.00186753 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0381303/\[Eta]s^1.04348) + 
 0.0710944/\[Eta]s^0.899395 - 0.0168145/\[Eta]s^0.422989 - 
 0.0379917/\[Eta]s^0.0434783 + 0.0278369 \[Eta]s^0.100605 + 
 0.0404885 \[Eta]s^0.130435 - 0.0137437 \[Eta]s^0.145649 - 
 0.0899237 \[Eta]s^0.408619 + 0.0142289 \[Eta]s^0.577011 + 
 0.0519766 \[Eta]s^1.13043 + 0.0396564 \[Eta]s^1.14565 - 
 0.0150542 \[Eta]s^1.26087 - 0.0336237 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.020113/\[Eta]s^1.04348) - 
 0.00683093/\[Eta]s^0.899395 + 0.0205528/\[Eta]s^0.631486 + 
 0.0000928715/\[Eta]s^0.422989 + 0.0142469/\[Eta]s^0.0434783 + 
 0.0298024 \[Eta]s^0.100605 - 0.0193709 \[Eta]s^0.130435 + 
 0.00122461 \[Eta]s^0.145649 + 0.00272076 \[Eta]s^0.368514 + 
 0.000154582 \[Eta]s^0.408619 + 0.000608639 \[Eta]s^0.577011 - 
 0.0241926 \[Eta]s^0.718442 + 0.0000739836 \[Eta]s^1.14565 + 
 0.000110879 \[Eta]s^1.40862 + 0.000919091 \[Eta]s^1.71844), (
0.5 \[Alpha]em (0.0801079/\[Eta]s^0.631486 - 
 0.00517842 \[Eta]s^0.368514 + 0.0409649 \[Eta]s^0.718442 - 
 0.115894 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.321808/\[Eta]s^1.04348) - 
 0.109295/\[Eta]s^0.899395 + 0.0336526/\[Eta]s^0.631486 + 
 0.00148594/\[Eta]s^0.422989 + 0.22795/\[Eta]s^0.0434783 + 
 0.476839 \[Eta]s^0.100605 - 0.309935 \[Eta]s^0.130435 + 
 0.0195938 \[Eta]s^0.145649 + 0.256983 \[Eta]s^0.368514 + 
 0.00247332 \[Eta]s^0.408619 + 0.00973823 \[Eta]s^0.577011 - 
 2.20377 \[Eta]s^0.718442 + 0.00118374 \[Eta]s^1.14565 + 
 0.00177407 \[Eta]s^1.40862 + 1.91313 \[Eta]s^1.71844), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0129156/\[Eta]s^1.04348) + 
 0.00911046/\[Eta]s^0.899395 - 0.00157399/\[Eta]s^0.422989 + 
 0.0090206/\[Eta]s^0.0434783 - 0.0152462 \[Eta]s^0.100605 + 
 0.0268634 \[Eta]s^0.130435 - 0.00529925 \[Eta]s^0.145649 - 
 0.00720324 \[Eta]s^0.408619 + 0.000243791 \[Eta]s^0.577011 - 
 0.00552438 \[Eta]s^1.13043 + 0.00533285 \[Eta]s^1.14565 - 
 0.000940888 \[Eta]s^1.26087 - 0.00186753 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.112204/\[Eta]s^1.04348) + 
 0.0710944/\[Eta]s^0.899395 - 0.0168145/\[Eta]s^0.422989 + 
 0.0360824/\[Eta]s^0.0434783 + 0.0278369 \[Eta]s^0.100605 + 
 0.114563 \[Eta]s^0.130435 - 0.0137437 \[Eta]s^0.145649 - 
 0.0899237 \[Eta]s^0.408619 + 0.0142289 \[Eta]s^0.577011 - 
 0.0220975 \[Eta]s^1.13043 + 0.0396564 \[Eta]s^1.14565 - 
 0.0150542 \[Eta]s^1.26087 - 0.0336237 \[Eta]s^1.40862), (
0.5 \[Alpha]em (0.00766476/\[Eta]s^1.04348 - 
 0.00683093/\[Eta]s^0.899395 + 0.0000928715/\[Eta]s^0.422989 - 
 0.0135309/\[Eta]s^0.0434783 + 0.0298024 \[Eta]s^0.100605 - 
 0.0193709 \[Eta]s^0.130435 + 0.00122461 \[Eta]s^0.145649 + 
 0.000154582 \[Eta]s^0.408619 + 0.000608639 \[Eta]s^0.577011 + 
 0.0000739836 \[Eta]s^1.14565 + 
 0.000110879 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (0.122636/\[Eta]s^1.04348 - 
 0.109295/\[Eta]s^0.899395 + 0.00148594/\[Eta]s^0.422989 - 
 0.216494/\[Eta]s^0.0434783 + 0.476839 \[Eta]s^0.100605 - 
 0.309935 \[Eta]s^0.130435 + 0.0195938 \[Eta]s^0.145649 + 
 0.00247332 \[Eta]s^0.408619 + 0.00973823 \[Eta]s^0.577011 + 
 0.00118374 \[Eta]s^1.14565 + 
 0.00177407 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 
0, -((0.0036249 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), -((
 0.036249 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.0036249 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), -((
 0.036249 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.0036249 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), -((
 0.036249 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), 0, 0, 0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0339876/\[Eta]s^0.899395) - 
 0.00927395/\[Eta]s^0.422989 + 0.697047/\[Eta]s^0.0434783 + 
 2.39067 \[Eta]s^0.100605 + 0.400087 \[Eta]s^0.130435 - 
 0.668514 \[Eta]s^0.145649 - 0.39842 \[Eta]s^0.26087 - 
 0.726472 \[Eta]s^0.408619 - 0.338412 \[Eta]s^0.478261 - 
 0.218079 \[Eta]s^0.577011 - 0.235925 \[Eta]s^1.13043 - 
 0.494737 \[Eta]s^1.14565 - 0.388377 \[Eta]s^1.26087 + 
 0.0243932 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0307442/\[Eta]s^0.899395) + 
 0.0306353/\[Eta]s^0.422989 + 0.929396/\[Eta]s^0.0434783 + 
 1.3574 \[Eta]s^0.100605 - 3.4021 \[Eta]s^0.130435 + 
 0.364665 \[Eta]s^0.145649 + 0.393857 \[Eta]s^0.26087 - 
 0.037034 \[Eta]s^0.408619 + 0.225608 \[Eta]s^0.478261 + 
 0.175578 \[Eta]s^0.577011 + 0.0393209 \[Eta]s^1.13043 + 
 0.0570016 \[Eta]s^1.14565 - 0.129459 \[Eta]s^1.26087 + 
 0.0258754 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.183437/\[Eta]s^0.899395) - 
 0.458066/\[Eta]s^0.422989 + 2.78819/\[Eta]s^0.0434783 + 
 16.8198 \[Eta]s^0.100605 + 17.4656 \[Eta]s^0.130435 - 
 3.40517 \[Eta]s^0.145649 - 5.45554 \[Eta]s^0.26087 - 
 8.30076 \[Eta]s^0.408619 - 5.4146 \[Eta]s^0.478261 - 
 4.1299 \[Eta]s^0.577011 - 0.9437 \[Eta]s^1.13043 - 
 3.10966 \[Eta]s^1.14565 - 6.21403 \[Eta]s^1.26087 + 
 0.541279 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.168493/\[Eta]s^0.899395) + 
 0.608329/\[Eta]s^0.422989 + 3.71758/\[Eta]s^0.0434783 - 
 2.91051 \[Eta]s^0.100605 - 9.42901 \[Eta]s^0.130435 + 
 1.64194 \[Eta]s^0.145649 + 3.27565 \[Eta]s^0.26087 - 
 1.2469 \[Eta]s^0.408619 + 3.60973 \[Eta]s^0.478261 + 
 2.46299 \[Eta]s^0.577011 + 0.157283 \[Eta]s^1.13043 + 
 0.0175743 \[Eta]s^1.14565 - 2.07134 \[Eta]s^1.26087 + 
 0.335171 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0171342/\[Eta]s^0.899395 + 
 0.00315383/\[Eta]s^0.422989 - 0.464698/\[Eta]s^0.0434783 + 
 2.39067 \[Eta]s^0.100605 - 4.50248 \[Eta]s^0.130435 + 
 0.601257 \[Eta]s^0.145649 + 0.499539 \[Eta]s^0.26087 + 
 0.472903 \[Eta]s^0.408619 + 0.676824 \[Eta]s^0.478261 - 
 0.218079 \[Eta]s^0.577011 + 0.749876 \[Eta]s^1.13043 - 
 0.494737 \[Eta]s^1.14565 + 0.24424 \[Eta]s^1.26087 + 
 0.0243932 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0166686/\[Eta]s^0.899395 - 
 0.0214406/\[Eta]s^0.422989 - 0.619597/\[Eta]s^0.0434783 + 
 1.3574 \[Eta]s^0.100605 - 0.147402 \[Eta]s^0.130435 - 
 0.0857189 \[Eta]s^0.145649 - 0.224737 \[Eta]s^0.26087 - 
 0.0388479 \[Eta]s^0.408619 - 0.451216 \[Eta]s^0.478261 + 
 0.175578 \[Eta]s^0.577011 - 0.124979 \[Eta]s^1.13043 + 
 0.0570016 \[Eta]s^1.14565 + 0.0814132 \[Eta]s^1.26087 + 
 0.0258754 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0899172/\[Eta]s^0.899395 + 
 0.234406/\[Eta]s^0.422989 - 1.85879/\[Eta]s^0.0434783 + 
 16.8198 \[Eta]s^0.100605 - 41.7755 \[Eta]s^0.130435 + 
 3.84158 \[Eta]s^0.145649 + 5.90773 \[Eta]s^0.26087 + 
 5.70254 \[Eta]s^0.408619 + 10.8292 \[Eta]s^0.478261 - 
 4.1299 \[Eta]s^0.577011 + 2.9995 \[Eta]s^1.13043 - 
 3.10966 \[Eta]s^1.14565 + 3.90783 \[Eta]s^1.26087 + 
 0.541279 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0951675/\[Eta]s^0.899395 - 
 0.349214/\[Eta]s^0.422989 - 2.47839/\[Eta]s^0.0434783 - 
 2.91051 \[Eta]s^0.100605 + 14.9129 \[Eta]s^0.130435 - 
 1.60369 \[Eta]s^0.145649 - 3.61777 \[Eta]s^0.26087 - 
 0.447424 \[Eta]s^0.408619 - 7.21946 \[Eta]s^0.478261 + 
 2.46299 \[Eta]s^0.577011 - 0.499917 \[Eta]s^1.13043 + 
 0.0175743 \[Eta]s^1.14565 + 1.30261 \[Eta]s^1.26087 + 
 0.335171 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0339876/\[Eta]s^0.899395) - 
 0.00927395/\[Eta]s^0.422989 + 0.697047/\[Eta]s^0.0434783 + 
 2.39067 \[Eta]s^0.100605 + 0.400087 \[Eta]s^0.130435 - 
 0.668514 \[Eta]s^0.145649 - 0.39842 \[Eta]s^0.26087 - 
 0.726472 \[Eta]s^0.408619 - 0.338412 \[Eta]s^0.478261 - 
 0.218079 \[Eta]s^0.577011 - 0.235925 \[Eta]s^1.13043 - 
 0.494737 \[Eta]s^1.14565 - 0.388377 \[Eta]s^1.26087 + 
 0.0243932 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0307442/\[Eta]s^0.899395) + 
 0.0306353/\[Eta]s^0.422989 + 0.929396/\[Eta]s^0.0434783 + 
 1.3574 \[Eta]s^0.100605 - 3.4021 \[Eta]s^0.130435 + 
 0.364665 \[Eta]s^0.145649 + 0.393857 \[Eta]s^0.26087 - 
 0.037034 \[Eta]s^0.408619 + 0.225608 \[Eta]s^0.478261 + 
 0.175578 \[Eta]s^0.577011 + 0.0393209 \[Eta]s^1.13043 + 
 0.0570016 \[Eta]s^1.14565 - 0.129459 \[Eta]s^1.26087 + 
 0.0258754 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.183437/\[Eta]s^0.899395) - 
 0.458066/\[Eta]s^0.422989 + 2.78819/\[Eta]s^0.0434783 + 
 16.8198 \[Eta]s^0.100605 + 17.4656 \[Eta]s^0.130435 - 
 3.40517 \[Eta]s^0.145649 - 5.45554 \[Eta]s^0.26087 - 
 8.30076 \[Eta]s^0.408619 - 5.4146 \[Eta]s^0.478261 - 
 4.1299 \[Eta]s^0.577011 - 0.9437 \[Eta]s^1.13043 - 
 3.10966 \[Eta]s^1.14565 - 6.21403 \[Eta]s^1.26087 + 
 0.541279 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.168493/\[Eta]s^0.899395) + 
 0.608329/\[Eta]s^0.422989 + 3.71758/\[Eta]s^0.0434783 - 
 2.91051 \[Eta]s^0.100605 - 9.42901 \[Eta]s^0.130435 + 
 1.64194 \[Eta]s^0.145649 + 3.27565 \[Eta]s^0.26087 - 
 1.2469 \[Eta]s^0.408619 + 3.60973 \[Eta]s^0.478261 + 
 2.46299 \[Eta]s^0.577011 + 0.157283 \[Eta]s^1.13043 + 
 0.0175743 \[Eta]s^1.14565 - 2.07134 \[Eta]s^1.26087 + 
 0.335171 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0224769/\[Eta]s^0.899395 - 
 0.0345938/\[Eta]s^0.422989 - 0.464698/\[Eta]s^0.0434783 + 
 1.20224 \[Eta]s^0.100605 - 2.57889 \[Eta]s^0.130435 + 
 0.431025 \[Eta]s^0.145649 + 0.155001 \[Eta]s^0.26087 + 
 0.53009 \[Eta]s^0.408619 - 0.0151216 \[Eta]s^0.577011 + 
 0.749876 \[Eta]s^1.13043 - 0.561217 \[Eta]s^1.14565 + 
 0.488479 \[Eta]s^1.26087 + 0.07533 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.175401/\[Eta]s^0.899395 - 
 0.369556/\[Eta]s^0.422989 - 1.85879/\[Eta]s^0.0434783 - 
 2.19508 \[Eta]s^0.100605 - 10.998 \[Eta]s^0.130435 + 
 1.11787 \[Eta]s^0.145649 + 0.395109 \[Eta]s^0.26087 + 
 6.61753 \[Eta]s^0.408619 - 0.882579 \[Eta]s^0.577011 + 
 2.9995 \[Eta]s^1.13043 - 4.17335 \[Eta]s^1.14565 + 
 7.81567 \[Eta]s^1.26087 + 1.35627 \[Eta]s^1.40862), (
0.5 \[Alpha]em (-(0.016853/\[Eta]s^0.899395) + 
 0.00204117/\[Eta]s^0.422989 + 0.697047/\[Eta]s^0.0434783 - 
 2.35006 \[Eta]s^0.100605 + 1.85961 \[Eta]s^0.130435 - 
 0.0996065 \[Eta]s^0.145649 - 0.030789 \[Eta]s^0.26087 - 
 0.0113758 \[Eta]s^0.408619 - 0.0377521 \[Eta]s^0.577011 - 
 0.00778586 \[Eta]s^1.14565 - 
 0.0044725 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (-(0.269647/\[Eta]s^0.899395) + 
 0.0326588/\[Eta]s^0.422989 + 11.1527/\[Eta]s^0.0434783 - 
 37.601 \[Eta]s^0.100605 + 29.7538 \[Eta]s^0.130435 - 
 1.5937 \[Eta]s^0.145649 - 0.492624 \[Eta]s^0.26087 - 
 0.182013 \[Eta]s^0.408619 - 0.604033 \[Eta]s^0.577011 - 
 0.124574 \[Eta]s^1.14565 - 
 0.0715599 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0224769/\[Eta]s^0.899395 - 
 0.0345938/\[Eta]s^0.422989 - 0.464698/\[Eta]s^0.0434783 + 
 1.20224 \[Eta]s^0.100605 - 0.801108 \[Eta]s^0.130435 + 
 0.431025 \[Eta]s^0.145649 + 0.599445 \[Eta]s^0.26087 + 
 0.53009 \[Eta]s^0.408619 - 0.0151216 \[Eta]s^0.577011 - 
 1.0279 \[Eta]s^1.13043 - 0.561217 \[Eta]s^1.14565 + 
 0.0440348 \[Eta]s^1.26087 + 0.07533 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.175401/\[Eta]s^0.899395 - 
 0.369556/\[Eta]s^0.422989 - 1.85879/\[Eta]s^0.0434783 - 
 2.19508 \[Eta]s^0.100605 - 3.8869 \[Eta]s^0.130435 + 
 1.11787 \[Eta]s^0.145649 + 7.50622 \[Eta]s^0.26087 + 
 6.61753 \[Eta]s^0.408619 - 0.882579 \[Eta]s^0.577011 - 
 4.11161 \[Eta]s^1.13043 - 4.17335 \[Eta]s^1.14565 + 
 0.704556 \[Eta]s^1.26087 + 1.35627 \[Eta]s^1.40862), (
0.5 \[Alpha]em (-(0.016853/\[Eta]s^0.899395) + 
 0.00204117/\[Eta]s^0.422989 + 0.697047/\[Eta]s^0.0434783 - 
 2.35006 \[Eta]s^0.100605 + 1.85961 \[Eta]s^0.130435 - 
 0.0996065 \[Eta]s^0.145649 - 0.030789 \[Eta]s^0.26087 - 
 0.0113758 \[Eta]s^0.408619 - 0.0377521 \[Eta]s^0.577011 - 
 0.00778586 \[Eta]s^1.14565 - 
 0.0044725 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (-(0.269647/\[Eta]s^0.899395) + 
 0.0326588/\[Eta]s^0.422989 + 11.1527/\[Eta]s^0.0434783 - 
 37.601 \[Eta]s^0.100605 + 29.7538 \[Eta]s^0.130435 - 
 1.5937 \[Eta]s^0.145649 - 0.492624 \[Eta]s^0.26087 - 
 0.182013 \[Eta]s^0.408619 - 0.604033 \[Eta]s^0.577011 - 
 0.124574 \[Eta]s^1.14565 - 
 0.0715599 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 
0, ((0.00445563 \[Alpha]em)/\[Eta]s^0.899395 - (
 0.0210016 \[Alpha]em)/\[Eta]s^0.422989 - 
 0.817778 \[Alpha]em \[Eta]s^0.130435 + 
 0.107336 \[Alpha]em \[Eta]s^0.145649 + 
 0.171802 \[Alpha]em \[Eta]s^0.26087 + 
 0.117356 \[Alpha]em \[Eta]s^0.408619 + 
 0.43783 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), ((
 0.0445563 \[Alpha]em)/\[Eta]s^0.899395 - (
 0.210016 \[Alpha]em)/\[Eta]s^0.422989 - 
 8.17778 \[Alpha]em \[Eta]s^0.130435 + 
 1.07336 \[Alpha]em \[Eta]s^0.145649 + 
 1.71802 \[Alpha]em \[Eta]s^0.26087 + 
 1.17356 \[Alpha]em \[Eta]s^0.408619 + 
 4.3783 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0, ((0.00445563 \[Alpha]em)/\[Eta]s^0.899395 - (
 0.0210016 \[Alpha]em)/\[Eta]s^0.422989 - 
 0.817778 \[Alpha]em \[Eta]s^0.130435 + 
 0.107336 \[Alpha]em \[Eta]s^0.145649 + 
 0.171802 \[Alpha]em \[Eta]s^0.26087 + 
 0.117356 \[Alpha]em \[Eta]s^0.408619 + 
 0.43783 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), ((
 0.0445563 \[Alpha]em)/\[Eta]s^0.899395 - (
 0.210016 \[Alpha]em)/\[Eta]s^0.422989 - 
 8.17778 \[Alpha]em \[Eta]s^0.130435 + 
 1.07336 \[Alpha]em \[Eta]s^0.145649 + 
 1.71802 \[Alpha]em \[Eta]s^0.26087 + 
 1.17356 \[Alpha]em \[Eta]s^0.408619 + 
 4.3783 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0, ((0.00445563 \[Alpha]em)/\[Eta]s^0.899395 - (
 0.0210016 \[Alpha]em)/\[Eta]s^0.422989 - 
 0.817778 \[Alpha]em \[Eta]s^0.130435 + 
 0.107336 \[Alpha]em \[Eta]s^0.145649 + 
 0.171802 \[Alpha]em \[Eta]s^0.26087 + 
 0.117356 \[Alpha]em \[Eta]s^0.408619 + 
 0.43783 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), ((
 0.0445563 \[Alpha]em)/\[Eta]s^0.899395 - (
 0.210016 \[Alpha]em)/\[Eta]s^0.422989 - 
 8.17778 \[Alpha]em \[Eta]s^0.130435 + 
 1.07336 \[Alpha]em \[Eta]s^0.145649 + 
 1.71802 \[Alpha]em \[Eta]s^0.26087 + 
 1.17356 \[Alpha]em \[Eta]s^0.408619 + 
 4.3783 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.00408305/\[Eta]s^0.899395 + 
 0.00108054/\[Eta]s^0.422989 - 0.0300165/\[Eta]s^0.0434783 - 
 0.133056 \[Eta]s^0.100605 - 0.0250054 \[Eta]s^0.130435 + 
 0.0329218 \[Eta]s^0.145649 + 0.0996049 \[Eta]s^0.26087 + 
 0.111456 \[Eta]s^0.408619 - 0.0216359 \[Eta]s^0.478261 - 
 0.00053263 \[Eta]s^0.577011 - 0.0421209 \[Eta]s^1.13043 + 
 0.0304496 \[Eta]s^1.14565 - 0.0330941 \[Eta]s^1.26087 + 
 0.00586593 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.00369341/\[Eta]s^0.899395 - 
 0.00356942/\[Eta]s^0.422989 - 0.0400219/\[Eta]s^0.0434783 - 
 0.0755481 \[Eta]s^0.100605 + 0.212631 \[Eta]s^0.130435 - 
 0.0179584 \[Eta]s^0.145649 - 0.0984643 \[Eta]s^0.26087 + 
 0.00568177 \[Eta]s^0.408619 + 0.0144239 \[Eta]s^0.478261 + 
 0.000428825 \[Eta]s^0.577011 + 0.00702015 \[Eta]s^1.13043 - 
 0.00350829 \[Eta]s^1.14565 - 0.0110314 \[Eta]s^1.26087 + 
 0.00622236 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.022037/\[Eta]s^0.899395 + 
 0.0533707/\[Eta]s^0.422989 - 0.120066/\[Eta]s^0.0434783 - 
 0.936132 \[Eta]s^0.100605 - 1.0916 \[Eta]s^0.130435 + 
 0.167692 \[Eta]s^0.145649 + 1.36388 \[Eta]s^0.26087 + 
 1.27351 \[Eta]s^0.408619 - 0.346174 \[Eta]s^0.478261 - 
 0.0100867 \[Eta]s^0.577011 - 0.168484 \[Eta]s^1.13043 + 
 0.191391 \[Eta]s^1.14565 - 0.529506 \[Eta]s^1.26087 + 
 0.130164 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0202417/\[Eta]s^0.899395 - 
 0.0708783/\[Eta]s^0.422989 - 0.160088/\[Eta]s^0.0434783 + 
 0.161988 \[Eta]s^0.100605 + 0.589313 \[Eta]s^0.130435 - 
 0.0808596 \[Eta]s^0.145649 - 0.818912 \[Eta]s^0.26087 + 
 0.191299 \[Eta]s^0.408619 + 0.230783 \[Eta]s^0.478261 + 
 0.00601552 \[Eta]s^0.577011 + 0.0280806 \[Eta]s^1.13043 - 
 0.00108165 \[Eta]s^1.14565 - 0.176502 \[Eta]s^1.26087 + 
 0.0806001 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00205839/\[Eta]s^0.899395) - 
 0.000367463/\[Eta]s^0.422989 + 0.020011/\[Eta]s^0.0434783 - 
 0.133056 \[Eta]s^0.100605 + 0.281405 \[Eta]s^0.130435 - 
 0.0296096 \[Eta]s^0.145649 - 0.124885 \[Eta]s^0.26087 - 
 0.072553 \[Eta]s^0.408619 + 0.0432717 \[Eta]s^0.478261 - 
 0.00053263 \[Eta]s^0.577011 - 0.00895642 \[Eta]s^1.13043 + 
 0.0304496 \[Eta]s^1.14565 - 0.00898457 \[Eta]s^1.26087 + 
 0.00586593 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00200246/\[Eta]s^0.899395) + 
 0.00249812/\[Eta]s^0.422989 + 0.0266813/\[Eta]s^0.0434783 - 
 0.0755481 \[Eta]s^0.100605 + 0.00921261 \[Eta]s^0.130435 + 
 0.00422134 \[Eta]s^0.145649 + 0.0561842 \[Eta]s^0.26087 + 
 0.00596006 \[Eta]s^0.408619 - 0.0288478 \[Eta]s^0.478261 + 
 0.000428825 \[Eta]s^0.577011 + 0.00149274 \[Eta]s^1.13043 - 
 0.00350829 \[Eta]s^1.14565 - 0.00299486 \[Eta]s^1.26087 + 
 0.00622236 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0108021/\[Eta]s^0.899395) - 
 0.0273114/\[Eta]s^0.422989 + 0.0800439/\[Eta]s^0.0434783 - 
 0.936132 \[Eta]s^0.100605 + 2.61097 \[Eta]s^0.130435 - 
 0.189183 \[Eta]s^0.145649 - 1.47693 \[Eta]s^0.26087 - 
 0.874887 \[Eta]s^0.408619 + 0.692348 \[Eta]s^0.478261 - 
 0.0100867 \[Eta]s^0.577011 - 0.0358257 \[Eta]s^1.13043 + 
 0.191391 \[Eta]s^1.14565 - 0.143753 \[Eta]s^1.26087 + 
 0.130164 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0114328/\[Eta]s^0.899395) + 
 0.040688/\[Eta]s^0.422989 + 0.106725/\[Eta]s^0.0434783 + 
 0.161988 \[Eta]s^0.100605 - 0.932054 \[Eta]s^0.130435 + 
 0.0789758 \[Eta]s^0.145649 + 0.904444 \[Eta]s^0.26087 + 
 0.0686441 \[Eta]s^0.408619 - 0.461565 \[Eta]s^0.478261 + 
 0.00601552 \[Eta]s^0.577011 + 0.00597095 \[Eta]s^1.13043 - 
 0.00108165 \[Eta]s^1.14565 - 0.0479177 \[Eta]s^1.26087 + 
 0.0806001 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.00408305/\[Eta]s^0.899395 + 
 0.00108054/\[Eta]s^0.422989 - 0.0300165/\[Eta]s^0.0434783 - 
 0.133056 \[Eta]s^0.100605 - 0.0250054 \[Eta]s^0.130435 + 
 0.0329218 \[Eta]s^0.145649 + 0.0996049 \[Eta]s^0.26087 + 
 0.111456 \[Eta]s^0.408619 - 0.0216359 \[Eta]s^0.478261 - 
 0.00053263 \[Eta]s^0.577011 - 0.0421209 \[Eta]s^1.13043 + 
 0.0304496 \[Eta]s^1.14565 - 0.0330941 \[Eta]s^1.26087 + 
 0.00586593 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.00369341/\[Eta]s^0.899395 - 
 0.00356942/\[Eta]s^0.422989 - 0.0400219/\[Eta]s^0.0434783 - 
 0.0755481 \[Eta]s^0.100605 + 0.212631 \[Eta]s^0.130435 - 
 0.0179584 \[Eta]s^0.145649 - 0.0984643 \[Eta]s^0.26087 + 
 0.00568177 \[Eta]s^0.408619 + 0.0144239 \[Eta]s^0.478261 + 
 0.000428825 \[Eta]s^0.577011 + 0.00702015 \[Eta]s^1.13043 - 
 0.00350829 \[Eta]s^1.14565 - 0.0110314 \[Eta]s^1.26087 + 
 0.00622236 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.022037/\[Eta]s^0.899395 + 
 0.0533707/\[Eta]s^0.422989 - 0.120066/\[Eta]s^0.0434783 - 
 0.936132 \[Eta]s^0.100605 - 1.0916 \[Eta]s^0.130435 + 
 0.167692 \[Eta]s^0.145649 + 1.36388 \[Eta]s^0.26087 + 
 1.27351 \[Eta]s^0.408619 - 0.346174 \[Eta]s^0.478261 - 
 0.0100867 \[Eta]s^0.577011 - 0.168484 \[Eta]s^1.13043 + 
 0.191391 \[Eta]s^1.14565 - 0.529506 \[Eta]s^1.26087 + 
 0.130164 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0202417/\[Eta]s^0.899395 - 
 0.0708783/\[Eta]s^0.422989 - 0.160088/\[Eta]s^0.0434783 + 
 0.161988 \[Eta]s^0.100605 + 0.589313 \[Eta]s^0.130435 - 
 0.0808596 \[Eta]s^0.145649 - 0.818912 \[Eta]s^0.26087 + 
 0.191299 \[Eta]s^0.408619 + 0.230783 \[Eta]s^0.478261 + 
 0.00601552 \[Eta]s^0.577011 + 0.0280806 \[Eta]s^1.13043 - 
 0.00108165 \[Eta]s^1.14565 - 0.176502 \[Eta]s^1.26087 + 
 0.0806001 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00270023/\[Eta]s^0.899395) + 
 0.00403064/\[Eta]s^0.422989 + 0.020011/\[Eta]s^0.0434783 - 
 0.0669122 \[Eta]s^0.100605 + 0.16118 \[Eta]s^0.130435 - 
 0.0212264 \[Eta]s^0.145649 - 0.0387502 \[Eta]s^0.26087 - 
 0.0813267 \[Eta]s^0.408619 - 0.0000369325 \[Eta]s^0.577011 - 
 0.00895642 \[Eta]s^1.13043 + 0.0345413 \[Eta]s^1.14565 - 
 0.0179691 \[Eta]s^1.26087 + 0.0181149 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0210716/\[Eta]s^0.899395) + 
 0.0430582/\[Eta]s^0.422989 + 0.0800439/\[Eta]s^0.0434783 + 
 0.12217 \[Eta]s^0.100605 + 0.687375 \[Eta]s^0.130435 - 
 0.0550511 \[Eta]s^0.145649 - 0.0987773 \[Eta]s^0.26087 - 
 1.01527 \[Eta]s^0.408619 - 0.00215558 \[Eta]s^0.577011 - 
 0.0358257 \[Eta]s^1.13043 + 0.256858 \[Eta]s^1.14565 - 
 0.287506 \[Eta]s^1.26087 + 0.326147 \[Eta]s^1.40862), (
0.5 \[Alpha]em (0.00202461/\[Eta]s^0.899395 - 
 0.000237824/\[Eta]s^0.422989 - 0.0300165/\[Eta]s^0.0434783 + 
 0.130796 \[Eta]s^0.100605 - 0.116226 \[Eta]s^0.130435 + 
 0.00490524 \[Eta]s^0.145649 + 0.00769726 \[Eta]s^0.26087 + 
 0.00174528 \[Eta]s^0.408619 - 0.0000922045 \[Eta]s^0.577011 + 
 0.000479198 \[Eta]s^1.14565 - 
 0.00107552 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (0.0323937/\[Eta]s^0.899395 - 
 0.00380518/\[Eta]s^0.422989 - 0.480263/\[Eta]s^0.0434783 + 
 2.09274 \[Eta]s^0.100605 - 1.85961 \[Eta]s^0.130435 + 
 0.0784839 \[Eta]s^0.145649 + 0.123156 \[Eta]s^0.26087 + 
 0.0279245 \[Eta]s^0.408619 - 0.00147527 \[Eta]s^0.577011 + 
 0.00766716 \[Eta]s^1.14565 - 
 0.0172083 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00270023/\[Eta]s^0.899395) + 
 0.00403064/\[Eta]s^0.422989 + 0.020011/\[Eta]s^0.0434783 - 
 0.0669122 \[Eta]s^0.100605 + 0.0500693 \[Eta]s^0.130435 - 
 0.0212264 \[Eta]s^0.145649 - 0.149861 \[Eta]s^0.26087 - 
 0.0813267 \[Eta]s^0.408619 - 0.0000369325 \[Eta]s^0.577011 + 
 0.102155 \[Eta]s^1.13043 + 0.0345413 \[Eta]s^1.14565 + 
 0.093142 \[Eta]s^1.26087 + 0.0181149 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0210716/\[Eta]s^0.899395) + 
 0.0430582/\[Eta]s^0.422989 + 0.0800439/\[Eta]s^0.0434783 + 
 0.12217 \[Eta]s^0.100605 + 0.242931 \[Eta]s^0.130435 - 
 0.0550511 \[Eta]s^0.145649 - 1.87656 \[Eta]s^0.26087 - 
 1.01527 \[Eta]s^0.408619 - 0.00215558 \[Eta]s^0.577011 + 
 0.408619 \[Eta]s^1.13043 + 0.256858 \[Eta]s^1.14565 + 
 1.49027 \[Eta]s^1.26087 + 0.326147 \[Eta]s^1.40862), (
0.5 \[Alpha]em (0.00202461/\[Eta]s^0.899395 - 
 0.000237824/\[Eta]s^0.422989 - 0.0300165/\[Eta]s^0.0434783 + 
 0.130796 \[Eta]s^0.100605 - 0.116226 \[Eta]s^0.130435 + 
 0.00490524 \[Eta]s^0.145649 + 0.00769726 \[Eta]s^0.26087 + 
 0.00174528 \[Eta]s^0.408619 - 0.0000922045 \[Eta]s^0.577011 + 
 0.000479198 \[Eta]s^1.14565 - 
 0.00107552 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (0.0323937/\[Eta]s^0.899395 - 
 0.00380518/\[Eta]s^0.422989 - 0.480263/\[Eta]s^0.0434783 + 
 2.09274 \[Eta]s^0.100605 - 1.85961 \[Eta]s^0.130435 + 
 0.0784839 \[Eta]s^0.145649 + 0.123156 \[Eta]s^0.26087 + 
 0.0279245 \[Eta]s^0.408619 - 0.00147527 \[Eta]s^0.577011 + 
 0.00766716 \[Eta]s^1.14565 - 
 0.0172083 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 
0, -((0.000535271 \[Alpha]em (1. \[Eta]s^0.422989 - 
4.57146 \[Eta]s^0.899395 - 95.4864 \[Eta]s^1.45282 + 
9.87514 \[Eta]s^1.46803 + 80.2407 \[Eta]s^1.58325 + 
33.6369 \[Eta]s^1.731 - 
24.6949 \[Eta]s^2.32238))/(\[Beta]0 \[Eta]s^1.32238 \[Alpha]s[\
\[Mu]0])), -((
 0.00535271 \[Alpha]em (1. \[Eta]s^0.422989 - 
4.57146 \[Eta]s^0.899395 - 95.4864 \[Eta]s^1.45282 + 
9.87514 \[Eta]s^1.46803 + 80.2407 \[Eta]s^1.58325 + 
33.6369 \[Eta]s^1.731 - 
24.6949 \[Eta]s^2.32238))/(\[Beta]0 \[Eta]s^1.32238 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.000535271 \[Alpha]em (1. \[Eta]s^0.422989 - 
4.57146 \[Eta]s^0.899395 - 95.4864 \[Eta]s^1.45282 + 
9.87514 \[Eta]s^1.46803 + 80.2407 \[Eta]s^1.58325 + 
33.6369 \[Eta]s^1.731 - 
24.6949 \[Eta]s^2.32238))/(\[Beta]0 \[Eta]s^1.32238 \[Alpha]s[\
\[Mu]0])), -((
 0.00535271 \[Alpha]em (1. \[Eta]s^0.422989 - 
4.57146 \[Eta]s^0.899395 - 95.4864 \[Eta]s^1.45282 + 
9.87514 \[Eta]s^1.46803 + 80.2407 \[Eta]s^1.58325 + 
33.6369 \[Eta]s^1.731 - 
24.6949 \[Eta]s^2.32238))/(\[Beta]0 \[Eta]s^1.32238 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.000535271 \[Alpha]em (1. \[Eta]s^0.422989 - 
4.57146 \[Eta]s^0.899395 - 95.4864 \[Eta]s^1.45282 + 
9.87514 \[Eta]s^1.46803 + 80.2407 \[Eta]s^1.58325 + 
33.6369 \[Eta]s^1.731 - 
24.6949 \[Eta]s^2.32238))/(\[Beta]0 \[Eta]s^1.32238 \[Alpha]s[\
\[Mu]0])), -((
 0.00535271 \[Alpha]em (1. \[Eta]s^0.422989 - 
4.57146 \[Eta]s^0.899395 - 95.4864 \[Eta]s^1.45282 + 
9.87514 \[Eta]s^1.46803 + 80.2407 \[Eta]s^1.58325 + 
33.6369 \[Eta]s^1.731 - 
24.6949 \[Eta]s^2.32238))/(\[Beta]0 \[Eta]s^1.32238 \[Alpha]s[\
\[Mu]0])), 0, 0, 0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(1.44145/\[Eta]s^1.04348) + 
 0.881666/\[Eta]s^0.899395 + 0.0270052/\[Eta]s^0.422989 + 
 0.273385/\[Eta]s^0.0434783 + 1.94031 \[Eta]s^0.100605 + 
 0.266724 \[Eta]s^0.130435 - 0.52602 \[Eta]s^0.145649 - 
 0.631795 \[Eta]s^0.408619 - 0.289624 \[Eta]s^0.478261 - 
 0.225016 \[Eta]s^0.577011 + 0.0622521 \[Eta]s^1.13043 - 
 0.300873 \[Eta]s^1.14565 - 0.0752711 \[Eta]s^1.26087 + 
 0.0387033 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.575688/\[Eta]s^1.04348) + 
 0.797529/\[Eta]s^0.899395 - 0.0892083/\[Eta]s^0.422989 + 
 0.364513/\[Eta]s^0.0434783 + 1.10169 \[Eta]s^0.100605 - 
 2.26807 \[Eta]s^0.130435 + 0.286937 \[Eta]s^0.145649 - 
 0.0322076 \[Eta]s^0.408619 + 0.193083 \[Eta]s^0.478261 + 
 0.181162 \[Eta]s^0.577011 - 0.0103753 \[Eta]s^1.13043 + 
 0.0346654 \[Eta]s^1.14565 - 0.0250904 \[Eta]s^1.26087 + 
 0.041055 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(11.6997/\[Eta]s^1.04348) + 
 4.75851/\[Eta]s^0.899395 + 1.33386/\[Eta]s^0.422989 + 
 1.09354/\[Eta]s^0.0434783 + 13.6513 \[Eta]s^0.100605 + 
 11.6437 \[Eta]s^0.130435 - 2.67936 \[Eta]s^0.145649 - 
 7.21898 \[Eta]s^0.408619 - 4.63399 \[Eta]s^0.478261 - 
 4.26127 \[Eta]s^0.577011 + 0.249008 \[Eta]s^1.13043 - 
 1.89113 \[Eta]s^1.14565 - 1.20434 \[Eta]s^1.26087 + 
 0.858818 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(1.34701/\[Eta]s^1.04348) + 
 4.37085/\[Eta]s^0.899395 - 1.77142/\[Eta]s^0.422989 + 
 1.45805/\[Eta]s^0.0434783 - 2.36222 \[Eta]s^0.100605 - 
 6.28601 \[Eta]s^0.130435 + 1.29196 \[Eta]s^0.145649 - 
 1.0844 \[Eta]s^0.408619 + 3.08932 \[Eta]s^0.478261 + 
 2.54133 \[Eta]s^0.577011 - 0.0415014 \[Eta]s^1.13043 + 
 0.0106877 \[Eta]s^1.14565 - 0.401446 \[Eta]s^1.26087 + 
 0.531798 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.732213/\[Eta]s^1.04348 - 
 0.444475/\[Eta]s^0.899395 - 0.00918378/\[Eta]s^0.422989 - 
 0.577318/\[Eta]s^0.0434783 + 1.94031 \[Eta]s^0.100605 - 
 3.00165 \[Eta]s^0.130435 + 0.473099 \[Eta]s^0.145649 + 
 0.411273 \[Eta]s^0.408619 + 0.579248 \[Eta]s^0.478261 - 
 0.225016 \[Eta]s^0.577011 + 0.35356 \[Eta]s^1.13043 - 
 0.300873 \[Eta]s^1.14565 + 0.0301084 \[Eta]s^1.26087 + 
 0.0387033 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.415702/\[Eta]s^1.04348 - 
 0.432398/\[Eta]s^0.899395 + 0.0624339/\[Eta]s^0.422989 - 
 0.769758/\[Eta]s^0.0434783 + 1.10169 \[Eta]s^0.100605 - 
 0.0982679 \[Eta]s^0.130435 - 0.0674479 \[Eta]s^0.145649 - 
 0.0337851 \[Eta]s^0.408619 - 0.386165 \[Eta]s^0.478261 + 
 0.181162 \[Eta]s^0.577011 - 0.0589267 \[Eta]s^1.13043 + 
 0.0346654 \[Eta]s^1.14565 + 0.0100361 \[Eta]s^1.26087 + 
 0.041055 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (5.67091/\[Eta]s^1.04348 - 
 2.33253/\[Eta]s^0.899395 - 0.682578/\[Eta]s^0.422989 - 
 2.30927/\[Eta]s^0.0434783 + 13.6513 \[Eta]s^0.100605 - 
 27.8503 \[Eta]s^0.130435 + 3.02275 \[Eta]s^0.145649 + 
 4.95937 \[Eta]s^0.408619 + 9.26797 \[Eta]s^0.478261 - 
 4.26127 \[Eta]s^0.577011 + 1.41424 \[Eta]s^1.13043 - 
 1.89113 \[Eta]s^1.14565 + 0.481735 \[Eta]s^1.26087 + 
 0.858818 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.77211/\[Eta]s^1.04348 - 
 2.46872/\[Eta]s^0.899395 + 1.01689/\[Eta]s^0.422989 - 
 3.07903/\[Eta]s^0.0434783 - 2.36222 \[Eta]s^0.100605 + 
 9.94191 \[Eta]s^0.130435 - 1.26186 \[Eta]s^0.145649 - 
 0.389115 \[Eta]s^0.408619 - 6.17865 \[Eta]s^0.478261 + 
 2.54133 \[Eta]s^0.577011 - 0.235707 \[Eta]s^1.13043 + 
 0.0106877 \[Eta]s^1.14565 + 0.160578 \[Eta]s^1.26087 + 
 0.531798 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(1.44145/\[Eta]s^1.04348) + 
 0.881666/\[Eta]s^0.899395 + 0.0270052/\[Eta]s^0.422989 + 
 0.273385/\[Eta]s^0.0434783 + 1.94031 \[Eta]s^0.100605 + 
 0.266724 \[Eta]s^0.130435 - 0.52602 \[Eta]s^0.145649 - 
 0.631795 \[Eta]s^0.408619 - 0.289624 \[Eta]s^0.478261 - 
 0.225016 \[Eta]s^0.577011 + 0.0622521 \[Eta]s^1.13043 - 
 0.300873 \[Eta]s^1.14565 - 0.0752711 \[Eta]s^1.26087 + 
 0.0387033 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.575688/\[Eta]s^1.04348) + 
 0.797529/\[Eta]s^0.899395 - 0.0892083/\[Eta]s^0.422989 + 
 0.364513/\[Eta]s^0.0434783 + 1.10169 \[Eta]s^0.100605 - 
 2.26807 \[Eta]s^0.130435 + 0.286937 \[Eta]s^0.145649 - 
 0.0322076 \[Eta]s^0.408619 + 0.193083 \[Eta]s^0.478261 + 
 0.181162 \[Eta]s^0.577011 - 0.0103753 \[Eta]s^1.13043 + 
 0.0346654 \[Eta]s^1.14565 - 0.0250904 \[Eta]s^1.26087 + 
 0.041055 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(11.6997/\[Eta]s^1.04348) + 
 4.75851/\[Eta]s^0.899395 + 1.33386/\[Eta]s^0.422989 + 
 1.09354/\[Eta]s^0.0434783 + 13.6513 \[Eta]s^0.100605 + 
 11.6437 \[Eta]s^0.130435 - 2.67936 \[Eta]s^0.145649 - 
 7.21898 \[Eta]s^0.408619 - 4.63399 \[Eta]s^0.478261 - 
 4.26127 \[Eta]s^0.577011 + 0.249008 \[Eta]s^1.13043 - 
 1.89113 \[Eta]s^1.14565 - 1.20434 \[Eta]s^1.26087 + 
 0.858818 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(1.34701/\[Eta]s^1.04348) + 
 4.37085/\[Eta]s^0.899395 - 1.77142/\[Eta]s^0.422989 + 
 1.45805/\[Eta]s^0.0434783 - 2.36222 \[Eta]s^0.100605 - 
 6.28601 \[Eta]s^0.130435 + 1.29196 \[Eta]s^0.145649 - 
 1.0844 \[Eta]s^0.408619 + 3.08932 \[Eta]s^0.478261 + 
 2.54133 \[Eta]s^0.577011 - 0.0415014 \[Eta]s^1.13043 + 
 0.0106877 \[Eta]s^1.14565 - 0.401446 \[Eta]s^1.26087 + 
 0.531798 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.826598/\[Eta]s^1.04348 - 
 0.58307/\[Eta]s^0.899395 + 0.100735/\[Eta]s^0.422989 - 
 0.577318/\[Eta]s^0.0434783 + 0.975759 \[Eta]s^0.100605 - 
 1.71926 \[Eta]s^0.130435 + 0.339152 \[Eta]s^0.145649 + 
 0.461007 \[Eta]s^0.408619 - 0.0156026 \[Eta]s^0.577011 + 
 0.35356 \[Eta]s^1.13043 - 0.341303 \[Eta]s^1.14565 + 
 0.0602169 \[Eta]s^1.26087 + 0.119522 \[Eta]s^1.40862), (
0.5 \[Alpha]em (7.18108/\[Eta]s^1.04348 - 
 4.55004/\[Eta]s^0.899395 + 1.07613/\[Eta]s^0.422989 - 
 2.30927/\[Eta]s^0.0434783 - 1.78156 \[Eta]s^0.100605 - 
 7.33201 \[Eta]s^0.130435 + 0.879598 \[Eta]s^0.145649 + 
 5.75511 \[Eta]s^0.408619 - 0.910652 \[Eta]s^0.577011 + 
 1.41424 \[Eta]s^1.13043 - 2.53801 \[Eta]s^1.14565 + 
 0.96347 \[Eta]s^1.26087 + 
 2.15192 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.490545/\[Eta]s^1.04348) + 
 0.437179/\[Eta]s^0.899395 - 0.00594377/\[Eta]s^0.422989 + 
 0.865978/\[Eta]s^0.0434783 - 1.90736 \[Eta]s^0.100605 + 
 1.23974 \[Eta]s^0.130435 - 0.0783753 \[Eta]s^0.145649 - 
 0.00989328 \[Eta]s^0.408619 - 0.0389529 \[Eta]s^0.577011 - 
 0.00473495 \[Eta]s^1.14565 - 
 0.00709626 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (-(7.84872/\[Eta]s^1.04348) + 
 6.99487/\[Eta]s^0.899395 - 0.0951004/\[Eta]s^0.422989 + 
 13.8556/\[Eta]s^0.0434783 - 30.5177 \[Eta]s^0.100605 + 
 19.8358 \[Eta]s^0.130435 - 1.254 \[Eta]s^0.145649 - 
 0.158292 \[Eta]s^0.408619 - 0.623247 \[Eta]s^0.577011 - 
 0.0757592 \[Eta]s^1.14565 - 
 0.11354 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.358587/\[Eta]s^1.04348) - 
 0.58307/\[Eta]s^0.899395 + 0.100735/\[Eta]s^0.422989 + 
 0.607867/\[Eta]s^0.0434783 + 0.975759 \[Eta]s^0.100605 - 
 0.534072 \[Eta]s^0.130435 + 0.339152 \[Eta]s^0.145649 + 
 0.461007 \[Eta]s^0.408619 - 0.0156026 \[Eta]s^0.577011 - 
 0.831625 \[Eta]s^1.13043 - 0.341303 \[Eta]s^1.14565 + 
 0.0602169 \[Eta]s^1.26087 + 0.119522 \[Eta]s^1.40862), (
0.5 \[Alpha]em (2.44034/\[Eta]s^1.04348 - 
 4.55004/\[Eta]s^0.899395 + 1.07613/\[Eta]s^0.422989 + 
 2.43147/\[Eta]s^0.0434783 - 1.78156 \[Eta]s^0.100605 - 
 2.59126 \[Eta]s^0.130435 + 0.879598 \[Eta]s^0.145649 + 
 5.75511 \[Eta]s^0.408619 - 0.910652 \[Eta]s^0.577011 - 
 3.3265 \[Eta]s^1.13043 - 2.53801 \[Eta]s^1.14565 + 
 0.96347 \[Eta]s^1.26087 + 
 2.15192 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (1.28723/\[Eta]s^1.04348 + 
 0.437179/\[Eta]s^0.899395 - 0.328845/\[Eta]s^0.631486 - 
 0.00594377/\[Eta]s^0.422989 - 0.9118/\[Eta]s^0.0434783 - 
 1.90736 \[Eta]s^0.100605 + 1.23974 \[Eta]s^0.130435 - 
 0.0783753 \[Eta]s^0.145649 - 0.0435321 \[Eta]s^0.368514 - 
 0.00989328 \[Eta]s^0.408619 - 0.0389529 \[Eta]s^0.577011 + 
 0.387082 \[Eta]s^0.718442 - 0.00473495 \[Eta]s^1.14565 - 
 0.00709626 \[Eta]s^1.40862 - 0.0147055 \[Eta]s^1.71844), (
0.5 \[Alpha]em (-(1.28173/\[Eta]s^0.631486) + 
 0.0828547 \[Eta]s^0.368514 - 0.655438 \[Eta]s^0.718442 + 
 1.85431 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (20.5957/\[Eta]s^1.04348 + 
 6.99487/\[Eta]s^0.899395 - 0.538441/\[Eta]s^0.631486 - 
 0.0951004/\[Eta]s^0.422989 - 14.5888/\[Eta]s^0.0434783 - 
 30.5177 \[Eta]s^0.100605 + 19.8358 \[Eta]s^0.130435 - 
 1.254 \[Eta]s^0.145649 - 4.11173 \[Eta]s^0.368514 - 
 0.158292 \[Eta]s^0.408619 - 0.623247 \[Eta]s^0.577011 + 
 35.2603 \[Eta]s^0.718442 - 0.0757592 \[Eta]s^1.14565 - 
 0.11354 \[Eta]s^1.40862 - 30.6101 \[Eta]s^1.71844), 0, 
0, ((0.231994 \[Alpha]em)/\[Eta]s^1.04348 - (
 0.115583 \[Alpha]em)/\[Eta]s^0.899395 + (
 0.0611555 \[Alpha]em)/\[Eta]s^0.422989 - 
 0.545185 \[Alpha]em \[Eta]s^0.130435 + 
 0.084457 \[Alpha]em \[Eta]s^0.145649 + 
 0.102062 \[Alpha]em \[Eta]s^0.408619 + 
 0.1811 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), ((
 2.31994 \[Alpha]em)/\[Eta]s^1.04348 - (
 1.15583 \[Alpha]em)/\[Eta]s^0.899395 + (
 0.611555 \[Alpha]em)/\[Eta]s^0.422989 - 
 5.45185 \[Alpha]em \[Eta]s^0.130435 + 
 0.84457 \[Alpha]em \[Eta]s^0.145649 + 
 1.02062 \[Alpha]em \[Eta]s^0.408619 + 
 1.811 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0, ((0.231994 \[Alpha]em)/\[Eta]s^1.04348 - (
 0.115583 \[Alpha]em)/\[Eta]s^0.899395 + (
 0.0611555 \[Alpha]em)/\[Eta]s^0.422989 - 
 0.545185 \[Alpha]em \[Eta]s^0.130435 + 
 0.084457 \[Alpha]em \[Eta]s^0.145649 + 
 0.102062 \[Alpha]em \[Eta]s^0.408619 + 
 0.1811 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), ((
 2.31994 \[Alpha]em)/\[Eta]s^1.04348 - (
 1.15583 \[Alpha]em)/\[Eta]s^0.899395 + (
 0.611555 \[Alpha]em)/\[Eta]s^0.422989 - 
 5.45185 \[Alpha]em \[Eta]s^0.130435 + 
 0.84457 \[Alpha]em \[Eta]s^0.145649 + 
 1.02062 \[Alpha]em \[Eta]s^0.408619 + 
 1.811 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0, ((0.231994 \[Alpha]em)/\[Eta]s^1.04348 - (
 0.115583 \[Alpha]em)/\[Eta]s^0.899395 + (
 0.0611555 \[Alpha]em)/\[Eta]s^0.422989 - 
 0.545185 \[Alpha]em \[Eta]s^0.130435 + 
 0.084457 \[Alpha]em \[Eta]s^0.145649 + 
 0.102062 \[Alpha]em \[Eta]s^0.408619 + 
 0.1811 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), ((
 2.31994 \[Alpha]em)/\[Eta]s^1.04348 - (
 1.15583 \[Alpha]em)/\[Eta]s^0.899395 + (
 0.611555 \[Alpha]em)/\[Eta]s^0.422989 - 
 5.45185 \[Alpha]em \[Eta]s^0.130435 + 
 0.84457 \[Alpha]em \[Eta]s^0.145649 + 
 1.02062 \[Alpha]em \[Eta]s^0.408619 + 
 1.811 \[Alpha]em \[Eta]s^1.)/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.360362/\[Eta]s^1.04348 - 
 0.220416/\[Eta]s^0.899395 - 0.0067513/\[Eta]s^0.422989 - 
 0.0683463/\[Eta]s^0.0434783 - 0.485078 \[Eta]s^0.100605 - 
 0.0666811 \[Eta]s^0.130435 + 0.131505 \[Eta]s^0.145649 + 
 0.157949 \[Eta]s^0.408619 + 0.072406 \[Eta]s^0.478261 + 
 0.0562541 \[Eta]s^0.577011 - 0.015563 \[Eta]s^1.13043 + 
 0.0752182 \[Eta]s^1.14565 + 0.0188178 \[Eta]s^1.26087 - 
 0.00967582 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.143922/\[Eta]s^1.04348 - 
 0.199382/\[Eta]s^0.899395 + 0.0223021/\[Eta]s^0.422989 - 
 0.0911283/\[Eta]s^0.0434783 - 0.275423 \[Eta]s^0.100605 + 
 0.567017 \[Eta]s^0.130435 - 0.0717342 \[Eta]s^0.145649 + 
 0.0080519 \[Eta]s^0.408619 - 0.0482707 \[Eta]s^0.478261 - 
 0.0452906 \[Eta]s^0.577011 + 0.00259384 \[Eta]s^1.13043 - 
 0.00866635 \[Eta]s^1.14565 + 0.00627259 \[Eta]s^1.26087 - 
 0.0102638 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (2.92492/\[Eta]s^1.04348 - 
 1.18963/\[Eta]s^0.899395 - 0.333465/\[Eta]s^0.422989 - 
 0.273385/\[Eta]s^0.0434783 - 3.41282 \[Eta]s^0.100605 - 
 2.91093 \[Eta]s^0.130435 + 0.66984 \[Eta]s^0.145649 + 
 1.80474 \[Eta]s^0.408619 + 1.1585 \[Eta]s^0.478261 + 
 1.06532 \[Eta]s^0.577011 - 0.0622521 \[Eta]s^1.13043 + 
 0.472782 \[Eta]s^1.14565 + 0.301084 \[Eta]s^1.26087 - 
 0.214704 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.336754/\[Eta]s^1.04348 - 
 1.09271/\[Eta]s^0.899395 + 0.442854/\[Eta]s^0.422989 - 
 0.364513/\[Eta]s^0.0434783 + 0.590556 \[Eta]s^0.100605 + 
 1.5715 \[Eta]s^0.130435 - 0.322991 \[Eta]s^0.145649 + 
 0.271099 \[Eta]s^0.408619 - 0.772331 \[Eta]s^0.478261 - 
 0.635333 \[Eta]s^0.577011 + 0.0103753 \[Eta]s^1.13043 - 
 0.00267193 \[Eta]s^1.14565 + 0.100361 \[Eta]s^1.26087 - 
 0.132949 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.183053/\[Eta]s^1.04348) + 
 0.111119/\[Eta]s^0.899395 + 0.00229594/\[Eta]s^0.422989 + 
 0.14433/\[Eta]s^0.0434783 - 0.485078 \[Eta]s^0.100605 + 
 0.750413 \[Eta]s^0.130435 - 0.118275 \[Eta]s^0.145649 - 
 0.102818 \[Eta]s^0.408619 - 0.144812 \[Eta]s^0.478261 + 
 0.0562541 \[Eta]s^0.577011 - 0.0883901 \[Eta]s^1.13043 + 
 0.0752182 \[Eta]s^1.14565 - 0.00752711 \[Eta]s^1.26087 - 
 0.00967582 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.103926/\[Eta]s^1.04348) + 
 0.108099/\[Eta]s^0.899395 - 0.0156085/\[Eta]s^0.422989 + 
 0.192439/\[Eta]s^0.0434783 - 0.275423 \[Eta]s^0.100605 + 
 0.024567 \[Eta]s^0.130435 + 0.016862 \[Eta]s^0.145649 + 
 0.00844628 \[Eta]s^0.408619 + 0.0965414 \[Eta]s^0.478261 - 
 0.0452906 \[Eta]s^0.577011 + 0.0147317 \[Eta]s^1.13043 - 
 0.00866635 \[Eta]s^1.14565 - 0.00250904 \[Eta]s^1.26087 - 
 0.0102638 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(1.41773/\[Eta]s^1.04348) + 
 0.583131/\[Eta]s^0.899395 + 0.170644/\[Eta]s^0.422989 + 
 0.577318/\[Eta]s^0.0434783 - 3.41282 \[Eta]s^0.100605 + 
 6.96258 \[Eta]s^0.130435 - 0.755687 \[Eta]s^0.145649 - 
 1.23984 \[Eta]s^0.408619 - 2.31699 \[Eta]s^0.478261 + 
 1.06532 \[Eta]s^0.577011 - 0.35356 \[Eta]s^1.13043 + 
 0.472782 \[Eta]s^1.14565 - 0.120434 \[Eta]s^1.26087 - 
 0.214704 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.443028/\[Eta]s^1.04348) + 
 0.617181/\[Eta]s^0.899395 - 0.254222/\[Eta]s^0.422989 + 
 0.769758/\[Eta]s^0.0434783 + 0.590556 \[Eta]s^0.100605 - 
 2.48548 \[Eta]s^0.130435 + 0.315466 \[Eta]s^0.145649 + 
 0.0972787 \[Eta]s^0.408619 + 1.54466 \[Eta]s^0.478261 - 
 0.635333 \[Eta]s^0.577011 + 0.0589267 \[Eta]s^1.13043 - 
 0.00267193 \[Eta]s^1.14565 - 0.0401446 \[Eta]s^1.26087 - 
 0.132949 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.360362/\[Eta]s^1.04348 - 
 0.220416/\[Eta]s^0.899395 - 0.0067513/\[Eta]s^0.422989 - 
 0.0683463/\[Eta]s^0.0434783 - 0.485078 \[Eta]s^0.100605 - 
 0.0666811 \[Eta]s^0.130435 + 0.131505 \[Eta]s^0.145649 + 
 0.157949 \[Eta]s^0.408619 + 0.072406 \[Eta]s^0.478261 + 
 0.0562541 \[Eta]s^0.577011 - 0.015563 \[Eta]s^1.13043 + 
 0.0752182 \[Eta]s^1.14565 + 0.0188178 \[Eta]s^1.26087 - 
 0.00967582 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.143922/\[Eta]s^1.04348 - 
 0.199382/\[Eta]s^0.899395 + 0.0223021/\[Eta]s^0.422989 - 
 0.0911283/\[Eta]s^0.0434783 - 0.275423 \[Eta]s^0.100605 + 
 0.567017 \[Eta]s^0.130435 - 0.0717342 \[Eta]s^0.145649 + 
 0.0080519 \[Eta]s^0.408619 - 0.0482707 \[Eta]s^0.478261 - 
 0.0452906 \[Eta]s^0.577011 + 0.00259384 \[Eta]s^1.13043 - 
 0.00866635 \[Eta]s^1.14565 + 0.00627259 \[Eta]s^1.26087 - 
 0.0102638 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (2.92492/\[Eta]s^1.04348 - 
 1.18963/\[Eta]s^0.899395 - 0.333465/\[Eta]s^0.422989 - 
 0.273385/\[Eta]s^0.0434783 - 3.41282 \[Eta]s^0.100605 - 
 2.91093 \[Eta]s^0.130435 + 0.66984 \[Eta]s^0.145649 + 
 1.80474 \[Eta]s^0.408619 + 1.1585 \[Eta]s^0.478261 + 
 1.06532 \[Eta]s^0.577011 - 0.0622521 \[Eta]s^1.13043 + 
 0.472782 \[Eta]s^1.14565 + 0.301084 \[Eta]s^1.26087 - 
 0.214704 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.336754/\[Eta]s^1.04348 - 
 1.09271/\[Eta]s^0.899395 + 0.442854/\[Eta]s^0.422989 - 
 0.364513/\[Eta]s^0.0434783 + 0.590556 \[Eta]s^0.100605 + 
 1.5715 \[Eta]s^0.130435 - 0.322991 \[Eta]s^0.145649 + 
 0.271099 \[Eta]s^0.408619 - 0.772331 \[Eta]s^0.478261 - 
 0.635333 \[Eta]s^0.577011 + 0.0103753 \[Eta]s^1.13043 - 
 0.00267193 \[Eta]s^1.14565 + 0.100361 \[Eta]s^1.26087 - 
 0.132949 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.20665/\[Eta]s^1.04348) + 
 0.145767/\[Eta]s^0.899395 - 0.0251838/\[Eta]s^0.422989 + 
 0.14433/\[Eta]s^0.0434783 - 0.24394 \[Eta]s^0.100605 + 
 0.429814 \[Eta]s^0.130435 - 0.084788 \[Eta]s^0.145649 - 
 0.115252 \[Eta]s^0.408619 + 0.00390065 \[Eta]s^0.577011 - 
 0.0883901 \[Eta]s^1.13043 + 0.0853257 \[Eta]s^1.14565 - 
 0.0150542 \[Eta]s^1.26087 - 0.0298805 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(1.79527/\[Eta]s^1.04348) + 
 1.13751/\[Eta]s^0.899395 - 0.269031/\[Eta]s^0.422989 + 
 0.577318/\[Eta]s^0.0434783 + 0.445391 \[Eta]s^0.100605 + 
 1.833 \[Eta]s^0.130435 - 0.219899 \[Eta]s^0.145649 - 
 1.43878 \[Eta]s^0.408619 + 0.227663 \[Eta]s^0.577011 - 
 0.35356 \[Eta]s^1.13043 + 0.634502 \[Eta]s^1.14565 - 
 0.240867 \[Eta]s^1.26087 - 0.537979 \[Eta]s^1.40862), (
0.5 \[Alpha]em (0.122636/\[Eta]s^1.04348 - 
 0.109295/\[Eta]s^0.899395 + 0.00148594/\[Eta]s^0.422989 - 
 0.216494/\[Eta]s^0.0434783 + 0.476839 \[Eta]s^0.100605 - 
 0.309935 \[Eta]s^0.130435 + 0.0195938 \[Eta]s^0.145649 + 
 0.00247332 \[Eta]s^0.408619 + 0.00973823 \[Eta]s^0.577011 + 
 0.00118374 \[Eta]s^1.14565 + 
 0.00177407 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (1.96218/\[Eta]s^1.04348 - 
 1.74872/\[Eta]s^0.899395 + 0.0237751/\[Eta]s^0.422989 - 
 3.46391/\[Eta]s^0.0434783 + 7.62942 \[Eta]s^0.100605 - 
 4.95896 \[Eta]s^0.130435 + 0.313501 \[Eta]s^0.145649 + 
 0.0395731 \[Eta]s^0.408619 + 0.155812 \[Eta]s^0.577011 + 
 0.0189398 \[Eta]s^1.14565 + 
 0.0283851 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0896468/\[Eta]s^1.04348 + 
 0.145767/\[Eta]s^0.899395 - 0.0251838/\[Eta]s^0.422989 - 
 0.151967/\[Eta]s^0.0434783 - 0.24394 \[Eta]s^0.100605 + 
 0.133518 \[Eta]s^0.130435 - 0.084788 \[Eta]s^0.145649 - 
 0.115252 \[Eta]s^0.408619 + 0.00390065 \[Eta]s^0.577011 + 
 0.207906 \[Eta]s^1.13043 + 0.0853257 \[Eta]s^1.14565 - 
 0.0150542 \[Eta]s^1.26087 - 0.0298805 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.610086/\[Eta]s^1.04348) + 
 1.13751/\[Eta]s^0.899395 - 0.269031/\[Eta]s^0.422989 - 
 0.607867/\[Eta]s^0.0434783 + 0.445391 \[Eta]s^0.100605 + 
 0.647816 \[Eta]s^0.130435 - 0.219899 \[Eta]s^0.145649 - 
 1.43878 \[Eta]s^0.408619 + 0.227663 \[Eta]s^0.577011 + 
 0.831625 \[Eta]s^1.13043 + 0.634502 \[Eta]s^1.14565 - 
 0.240867 \[Eta]s^1.26087 - 0.537979 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.321808/\[Eta]s^1.04348) - 
 0.109295/\[Eta]s^0.899395 + 0.336668/\[Eta]s^0.631486 + 
 0.00148594/\[Eta]s^0.422989 + 0.22795/\[Eta]s^0.0434783 + 
 0.476839 \[Eta]s^0.100605 - 0.309935 \[Eta]s^0.130435 + 
 0.0195938 \[Eta]s^0.145649 + 0.646497 \[Eta]s^0.368514 + 
 0.00247332 \[Eta]s^0.408619 + 0.00973823 \[Eta]s^0.577011 - 
 0.997205 \[Eta]s^0.718442 + 0.00118374 \[Eta]s^1.14565 + 
 0.00177407 \[Eta]s^1.40862 + 0.0140391 \[Eta]s^1.71844), (
0.5 \[Alpha]em (1.31222/\[Eta]s^0.631486 - 
 1.23048 \[Eta]s^0.368514 + 1.68855 \[Eta]s^0.718442 - 
 1.77029 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(5.14893/\[Eta]s^1.04348) - 
 1.74872/\[Eta]s^0.899395 + 0.551251/\[Eta]s^0.631486 + 
 0.0237751/\[Eta]s^0.422989 + 3.6472/\[Eta]s^0.0434783 + 
 7.62942 \[Eta]s^0.100605 - 4.95896 \[Eta]s^0.130435 + 
 0.313501 \[Eta]s^0.145649 + 61.0635 \[Eta]s^0.368514 + 
 0.0395731 \[Eta]s^0.408619 + 0.155812 \[Eta]s^0.577011 - 
 90.8378 \[Eta]s^0.718442 + 0.0189398 \[Eta]s^1.14565 + 
 0.0283851 \[Eta]s^1.40862 + 29.2231 \[Eta]s^1.71844), 0, 
0, -((0.0579984 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), -((
 0.579984 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.0579984 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), -((
 0.579984 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.0579984 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), -((
 0.579984 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), 0, 0, 0}, {(1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0225226/\[Eta]s^1.04348 - 
 0.013776/\[Eta]s^0.899395 - 0.000421956/\[Eta]s^0.422989 - 
 0.00427164/\[Eta]s^0.0434783 - 0.0303174 \[Eta]s^0.100605 - 
 0.00416757 \[Eta]s^0.130435 + 0.00821906 \[Eta]s^0.145649 + 
 0.0098718 \[Eta]s^0.408619 + 0.00452538 \[Eta]s^0.478261 + 
 0.00351588 \[Eta]s^0.577011 - 0.000972689 \[Eta]s^1.13043 + 
 0.00470113 \[Eta]s^1.14565 + 0.00117611 \[Eta]s^1.26087 - 
 0.000604739 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.00899512/\[Eta]s^1.04348 - 
 0.0124614/\[Eta]s^0.899395 + 0.00139388/\[Eta]s^0.422989 - 
 0.00569552/\[Eta]s^0.0434783 - 0.017214 \[Eta]s^0.100605 + 
 0.0354386 \[Eta]s^0.130435 - 0.00448339 \[Eta]s^0.145649 + 
 0.000503244 \[Eta]s^0.408619 - 0.00301692 \[Eta]s^0.478261 - 
 0.00283066 \[Eta]s^0.577011 + 0.000162115 \[Eta]s^1.13043 - 
 0.000541647 \[Eta]s^1.14565 + 0.000392037 \[Eta]s^1.26087 - 
 0.000641485 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.182807/\[Eta]s^1.04348 - 
 0.0743517/\[Eta]s^0.899395 - 0.0208416/\[Eta]s^0.422989 - 
 0.0170866/\[Eta]s^0.0434783 - 0.213302 \[Eta]s^0.100605 - 
 0.181933 \[Eta]s^0.130435 + 0.041865 \[Eta]s^0.145649 + 
 0.112797 \[Eta]s^0.408619 + 0.072406 \[Eta]s^0.478261 + 
 0.0665824 \[Eta]s^0.577011 - 0.00389075 \[Eta]s^1.13043 + 
 0.0295489 \[Eta]s^1.14565 + 0.0188178 \[Eta]s^1.26087 - 
 0.013419 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0210471/\[Eta]s^1.04348 - 
 0.0682945/\[Eta]s^0.899395 + 0.0276784/\[Eta]s^0.422989 - 
 0.0227821/\[Eta]s^0.0434783 + 0.0369097 \[Eta]s^0.100605 + 
 0.0982189 \[Eta]s^0.130435 - 0.0201869 \[Eta]s^0.145649 + 
 0.0169437 \[Eta]s^0.408619 - 0.0482707 \[Eta]s^0.478261 - 
 0.0397083 \[Eta]s^0.577011 + 0.000648459 \[Eta]s^1.13043 - 
 0.000166996 \[Eta]s^1.14565 + 0.00627259 \[Eta]s^1.26087 - 
 0.00830934 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0114408/\[Eta]s^1.04348) + 
 0.00694492/\[Eta]s^0.899395 + 0.000143497/\[Eta]s^0.422989 + 
 0.0090206/\[Eta]s^0.0434783 - 0.0303174 \[Eta]s^0.100605 + 
 0.0469008 \[Eta]s^0.130435 - 0.00739217 \[Eta]s^0.145649 - 
 0.00642614 \[Eta]s^0.408619 - 0.00905075 \[Eta]s^0.478261 + 
 0.00351588 \[Eta]s^0.577011 - 0.00552438 \[Eta]s^1.13043 + 
 0.00470113 \[Eta]s^1.14565 - 0.000470444 \[Eta]s^1.26087 - 
 0.000604739 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.00649535/\[Eta]s^1.04348) + 
 0.00675621/\[Eta]s^0.899395 - 0.000975529/\[Eta]s^0.422989 + 
 0.0120275/\[Eta]s^0.0434783 - 0.017214 \[Eta]s^0.100605 + 
 0.00153544 \[Eta]s^0.130435 + 0.00105387 \[Eta]s^0.145649 + 
 0.000527892 \[Eta]s^0.408619 + 0.00603384 \[Eta]s^0.478261 - 
 0.00283066 \[Eta]s^0.577011 + 0.00092073 \[Eta]s^1.13043 - 
 0.000541647 \[Eta]s^1.14565 - 0.000156815 \[Eta]s^1.26087 - 
 0.000641485 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.088608/\[Eta]s^1.04348) + 
 0.0364457/\[Eta]s^0.899395 + 0.0106653/\[Eta]s^0.422989 + 
 0.0360824/\[Eta]s^0.0434783 - 0.213302 \[Eta]s^0.100605 + 
 0.435161 \[Eta]s^0.130435 - 0.0472304 \[Eta]s^0.145649 - 
 0.0774901 \[Eta]s^0.408619 - 0.144812 \[Eta]s^0.478261 + 
 0.0665824 \[Eta]s^0.577011 - 0.0220975 \[Eta]s^1.13043 + 
 0.0295489 \[Eta]s^1.14565 - 0.00752711 \[Eta]s^1.26087 - 
 0.013419 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0276892/\[Eta]s^1.04348) + 
 0.0385738/\[Eta]s^0.899395 - 0.0158889/\[Eta]s^0.422989 + 
 0.0481099/\[Eta]s^0.0434783 + 0.0369097 \[Eta]s^0.100605 - 
 0.155342 \[Eta]s^0.130435 + 0.0197166 \[Eta]s^0.145649 + 
 0.00607992 \[Eta]s^0.408619 + 0.0965414 \[Eta]s^0.478261 - 
 0.0397083 \[Eta]s^0.577011 + 0.00368292 \[Eta]s^1.13043 - 
 0.000166996 \[Eta]s^1.14565 - 0.00250904 \[Eta]s^1.26087 - 
 0.00830934 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0225226/\[Eta]s^1.04348 - 
 0.013776/\[Eta]s^0.899395 - 0.000421956/\[Eta]s^0.422989 - 
 0.00427164/\[Eta]s^0.0434783 - 0.0303174 \[Eta]s^0.100605 - 
 0.00416757 \[Eta]s^0.130435 + 0.00821906 \[Eta]s^0.145649 + 
 0.0098718 \[Eta]s^0.408619 + 0.00452538 \[Eta]s^0.478261 + 
 0.00351588 \[Eta]s^0.577011 - 0.000972689 \[Eta]s^1.13043 + 
 0.00470113 \[Eta]s^1.14565 + 0.00117611 \[Eta]s^1.26087 - 
 0.000604739 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.00899512/\[Eta]s^1.04348 - 
 0.0124614/\[Eta]s^0.899395 + 0.00139388/\[Eta]s^0.422989 - 
 0.00569552/\[Eta]s^0.0434783 - 0.017214 \[Eta]s^0.100605 + 
 0.0354386 \[Eta]s^0.130435 - 0.00448339 \[Eta]s^0.145649 + 
 0.000503244 \[Eta]s^0.408619 - 0.00301692 \[Eta]s^0.478261 - 
 0.00283066 \[Eta]s^0.577011 + 0.000162115 \[Eta]s^1.13043 - 
 0.000541647 \[Eta]s^1.14565 + 0.000392037 \[Eta]s^1.26087 - 
 0.000641485 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.182807/\[Eta]s^1.04348 - 
 0.0743517/\[Eta]s^0.899395 - 0.0208416/\[Eta]s^0.422989 - 
 0.0170866/\[Eta]s^0.0434783 - 0.213302 \[Eta]s^0.100605 - 
 0.181933 \[Eta]s^0.130435 + 0.041865 \[Eta]s^0.145649 + 
 0.112797 \[Eta]s^0.408619 + 0.072406 \[Eta]s^0.478261 + 
 0.0665824 \[Eta]s^0.577011 - 0.00389075 \[Eta]s^1.13043 + 
 0.0295489 \[Eta]s^1.14565 + 0.0188178 \[Eta]s^1.26087 - 
 0.013419 \[Eta]s^1.40862), (1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.0210471/\[Eta]s^1.04348 - 
 0.0682945/\[Eta]s^0.899395 + 0.0276784/\[Eta]s^0.422989 - 
 0.0227821/\[Eta]s^0.0434783 + 0.0369097 \[Eta]s^0.100605 + 
 0.0982189 \[Eta]s^0.130435 - 0.0201869 \[Eta]s^0.145649 + 
 0.0169437 \[Eta]s^0.408619 - 0.0482707 \[Eta]s^0.478261 - 
 0.0397083 \[Eta]s^0.577011 + 0.000648459 \[Eta]s^1.13043 - 
 0.000166996 \[Eta]s^1.14565 + 0.00627259 \[Eta]s^1.26087 - 
 0.00830934 \[Eta]s^1.40862), 0, 0, 0, 0, 0, 0, (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0129156/\[Eta]s^1.04348) + 
 0.00911046/\[Eta]s^0.899395 - 0.00157399/\[Eta]s^0.422989 + 
 0.0090206/\[Eta]s^0.0434783 - 0.0152462 \[Eta]s^0.100605 + 
 0.0268634 \[Eta]s^0.130435 - 0.00529925 \[Eta]s^0.145649 - 
 0.00720324 \[Eta]s^0.408619 + 0.000243791 \[Eta]s^0.577011 - 
 0.00552438 \[Eta]s^1.13043 + 0.00533285 \[Eta]s^1.14565 - 
 0.000940888 \[Eta]s^1.26087 - 0.00186753 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.112204/\[Eta]s^1.04348) + 
 0.0710944/\[Eta]s^0.899395 - 0.0168145/\[Eta]s^0.422989 + 
 0.0360824/\[Eta]s^0.0434783 + 0.0278369 \[Eta]s^0.100605 + 
 0.114563 \[Eta]s^0.130435 - 0.0137437 \[Eta]s^0.145649 - 
 0.0899237 \[Eta]s^0.408619 + 0.0142289 \[Eta]s^0.577011 - 
 0.0220975 \[Eta]s^1.13043 + 0.0396564 \[Eta]s^1.14565 - 
 0.0150542 \[Eta]s^1.26087 - 0.0336237 \[Eta]s^1.40862), (
0.5 \[Alpha]em (0.00766476/\[Eta]s^1.04348 - 
 0.00683093/\[Eta]s^0.899395 + 0.0000928715/\[Eta]s^0.422989 - 
 0.0135309/\[Eta]s^0.0434783 + 0.0298024 \[Eta]s^0.100605 - 
 0.0193709 \[Eta]s^0.130435 + 0.00122461 \[Eta]s^0.145649 + 
 0.000154582 \[Eta]s^0.408619 + 0.000608639 \[Eta]s^0.577011 + 
 0.0000739836 \[Eta]s^1.14565 + 
 0.000110879 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (0.122636/\[Eta]s^1.04348 - 
 0.109295/\[Eta]s^0.899395 + 0.00148594/\[Eta]s^0.422989 - 
 0.216494/\[Eta]s^0.0434783 + 0.476839 \[Eta]s^0.100605 - 
 0.309935 \[Eta]s^0.130435 + 0.0195938 \[Eta]s^0.145649 + 
 0.00247332 \[Eta]s^0.408619 + 0.00973823 \[Eta]s^0.577011 + 
 0.00118374 \[Eta]s^1.14565 + 
 0.00177407 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (0.00560292/\[Eta]s^1.04348 + 
 0.00911046/\[Eta]s^0.899395 - 0.00157399/\[Eta]s^0.422989 - 
 0.00949792/\[Eta]s^0.0434783 - 0.0152462 \[Eta]s^0.100605 + 
 0.00834488 \[Eta]s^0.130435 - 0.00529925 \[Eta]s^0.145649 - 
 0.00720324 \[Eta]s^0.408619 + 0.000243791 \[Eta]s^0.577011 + 
 0.0129941 \[Eta]s^1.13043 + 0.00533285 \[Eta]s^1.14565 - 
 0.000940888 \[Eta]s^1.26087 - 0.00186753 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.0381303/\[Eta]s^1.04348) + 
 0.0710944/\[Eta]s^0.899395 - 0.0168145/\[Eta]s^0.422989 - 
 0.0379917/\[Eta]s^0.0434783 + 0.0278369 \[Eta]s^0.100605 + 
 0.0404885 \[Eta]s^0.130435 - 0.0137437 \[Eta]s^0.145649 - 
 0.0899237 \[Eta]s^0.408619 + 0.0142289 \[Eta]s^0.577011 + 
 0.0519766 \[Eta]s^1.13043 + 0.0396564 \[Eta]s^1.14565 - 
 0.0150542 \[Eta]s^1.26087 - 0.0336237 \[Eta]s^1.40862), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.020113/\[Eta]s^1.04348) - 
 0.00683093/\[Eta]s^0.899395 + 0.0205528/\[Eta]s^0.631486 + 
 0.0000928715/\[Eta]s^0.422989 + 0.0142469/\[Eta]s^0.0434783 + 
 0.0298024 \[Eta]s^0.100605 - 0.0193709 \[Eta]s^0.130435 + 
 0.00122461 \[Eta]s^0.145649 + 0.00272076 \[Eta]s^0.368514 + 
 0.000154582 \[Eta]s^0.408619 + 0.000608639 \[Eta]s^0.577011 - 
 0.0241926 \[Eta]s^0.718442 + 0.0000739836 \[Eta]s^1.14565 + 
 0.000110879 \[Eta]s^1.40862 + 0.000919091 \[Eta]s^1.71844), (
0.5 \[Alpha]em (0.0801079/\[Eta]s^0.631486 - 
 0.00517842 \[Eta]s^0.368514 + 0.0409649 \[Eta]s^0.718442 - 
 0.115894 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
1/(\[Beta]0 \[Alpha]s[\[Mu]0]))
0.5 \[Alpha]em (-(0.321808/\[Eta]s^1.04348) - 
 0.109295/\[Eta]s^0.899395 + 0.0336526/\[Eta]s^0.631486 + 
 0.00148594/\[Eta]s^0.422989 + 0.22795/\[Eta]s^0.0434783 + 
 0.476839 \[Eta]s^0.100605 - 0.309935 \[Eta]s^0.130435 + 
 0.0195938 \[Eta]s^0.145649 + 0.256983 \[Eta]s^0.368514 + 
 0.00247332 \[Eta]s^0.408619 + 0.00973823 \[Eta]s^0.577011 - 
 2.20377 \[Eta]s^0.718442 + 0.00118374 \[Eta]s^1.14565 + 
 0.00177407 \[Eta]s^1.40862 + 1.91313 \[Eta]s^1.71844), 0, 
0, -((0.0036249 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), -((
 0.036249 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.0036249 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), -((
 0.036249 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), 0, 0, 
0, -((0.0036249 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), -((
 0.036249 \[Alpha]em (1. \[Eta]s^1.32238 - 
0.498215 \[Eta]s^1.46647 + 0.263609 \[Eta]s^1.94287 - 
2.35 \[Eta]s^2.4963 + 0.364049 \[Eta]s^2.51151 + 
0.439935 \[Eta]s^2.77448 + 
0.780623 \[Eta]s^3.36586))/(\[Beta]0 \[Eta]s^2.36586 \[Alpha]s[\
\[Mu]0])), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, (
0.5 xc \[Alpha]em (0.0248091/\[Eta]s^1.41409 - 
 2.62616/\[Eta]s^0.631486 + 56.9038/\[Eta]s^0.414095 - 
 67.8558/\[Eta]s^0.391304 + 14.7211/\[Eta]s^0.304348 - 
 0.912792/\[Eta]s^0.0641663 - 0.366101 \[Eta]s^0.368514 + 
 0.527536 \[Eta]s^0.608696 + 0.0270802 \[Eta]s^0.695652 - 
 0.0754526 \[Eta]s^0.718442 - 0.372365 \[Eta]s^0.935834 + 
 0.0043113 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 xc \[Alpha]em (-(0.0061103/\[Eta]s^1.41409) - 
 0.243314/\[Eta]s^0.631486 + 6.0958/\[Eta]s^0.414095 - 
 7.47205/\[Eta]s^0.391304 + 2.3083/\[Eta]s^0.304348 - 
 0.931538/\[Eta]s^0.0641663 + 0.108992 \[Eta]s^0.368514 - 
 0.518988 \[Eta]s^0.608696 + 0.642026 \[Eta]s^0.695652 + 
 0.602654 \[Eta]s^0.718442 - 0.617956 \[Eta]s^0.935834 + 
 0.0321811 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 xc \[Alpha]em (-(0.108008/\[Eta]s^1.41409) + 
 0.658653/\[Eta]s^0.631486 + 21.661/\[Eta]s^0.414095 - 
 24.4161/\[Eta]s^0.391304 + 0.141855/\[Eta]s^0.304348 - 
 1.03831/\[Eta]s^0.0641663 + 0.696801 \[Eta]s^0.368514 - 
 4.39613 \[Eta]s^0.608696 + 9.91812 \[Eta]s^0.695652 + 
 6.8166 \[Eta]s^0.718442 - 9.39081 \[Eta]s^0.935834 - 
 0.54364 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 xc \[Alpha]em (-(0.0292671/\[Eta]s^1.41409) - 
 7.12569/\[Eta]s^0.631486 + 161.686/\[Eta]s^0.414095 - 
 192.155/\[Eta]s^0.391304 + 43.5486/\[Eta]s^0.304348 - 
 5.48601/\[Eta]s^0.0641663 + 1.15637 \[Eta]s^0.368514 - 
 2.63768 \[Eta]s^0.608696 - 0.153454 \[Eta]s^0.695652 - 
 1.54117 \[Eta]s^0.718442 + 2.79574 \[Eta]s^0.935834 - 
 0.0582372 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 xc \[Alpha]em (3.31591/\[Eta]s^1.41409 - 
 178.613/\[Eta]s^0.631486 + 3295.27/\[Eta]s^0.414095 - 
 3952.11/\[Eta]s^0.391304 + 939.881/\[Eta]s^0.304348 - 
 41.8057/\[Eta]s^0.0641663 - 34.5793 \[Eta]s^0.368514 + 
 104.1 \[Eta]s^0.608696 - 156.957 \[Eta]s^0.695652 - 
 113.894 \[Eta]s^0.718442 + 126.422 \[Eta]s^0.935834 + 
 8.97416 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 xc \[Alpha]em (0.0772148/\[Eta]s^1.41409 + 
 98.439/\[Eta]s^0.631486 - 2196.85/\[Eta]s^0.414095 + 
 2596.27/\[Eta]s^0.391304 - 549.046/\[Eta]s^0.304348 + 
 28.1577/\[Eta]s^0.0641663 - 11.5264 \[Eta]s^0.368514 + 
 8.98765 \[Eta]s^0.608696 + 43.5449 \[Eta]s^0.695652 + 
 63.2286 \[Eta]s^0.718442 - 84.281 \[Eta]s^0.935834 + 
 2.99139 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, (
0.5 \[Alpha]em (-(0.132855/\[Eta]s^0.631486) + 
 1.24397/\[Eta]s^0.391304 - 1.40843/\[Eta]s^0.304348 + 
 0.189711 \[Eta]s^0.368514 + 1.80119 \[Eta]s^0.608696 - 
 1.33243 \[Eta]s^0.695652 - 0.355466 \[Eta]s^0.718442 - 
 0.00569103 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.517823/\[Eta]s^0.631486) + 
 0.267059/\[Eta]s^0.391304 + 1.4883/\[Eta]s^0.304348 - 
 0.361078 \[Eta]s^0.368514 - 2.59372 \[Eta]s^0.608696 + 
 0.39774 \[Eta]s^0.695652 + 0.601903 \[Eta]s^0.718442 + 
 0.71762 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.217533/\[Eta]s^0.631486) + 
 75.3409/\[Eta]s^0.391304 - 113.952/\[Eta]s^0.304348 + 
 17.9188 \[Eta]s^0.368514 + 156.776 \[Eta]s^0.608696 - 
 91.6393 \[Eta]s^0.695652 - 32.3803 \[Eta]s^0.718442 - 
 11.8462 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (6.54222/\[Eta]s^0.391304 - 
 8.88889/\[Eta]s^0.304348 + 
 2.34667 \[Eta]s^0.695652))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.853333/\[Eta]s^0.391304) + 
 0.338624/\[Eta]s^0.304348 + 6.77249 \[Eta]s^0.608696 - 
 6.25778 \[Eta]s^0.695652))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, (
x\[Tau] \[Alpha]em (-(0.464646/\[Eta]s^0.304348) + 
 1.19481 \[Eta]s^0.173913 - 
 0.730159 \[Eta]s^0.478261))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 x\[Tau] \[Alpha]em (-(2.18074/\[Eta]s^0.391304) + 
 4.77718/\[Eta]s^0.304348 - 2.42424 \[Eta]s^0.173913 - 
 2.56 \[Eta]s^0.695652 + 
 2.3878 \[Eta]s^1.17391))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 x\[Tau] \[Alpha]em (34.8919/\[Eta]s^0.391304 - 
 135.91/\[Eta]s^0.304348 + 191.723 \[Eta]s^0.173913 - 
 93.4603 \[Eta]s^0.478261 + 40.96 \[Eta]s^0.695652 - 
 38.2048 \[Eta]s^1.17391))/(\[Beta]0 \[Alpha]s[\[Mu]0])}, {0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (
0.5 xc \[Alpha]em (0.0778434/\[Eta]s^1.41409 - 
 2.38292/\[Eta]s^0.631486 + 27.4084/\[Eta]s^0.414095 - 
 25.4459/\[Eta]s^0.391304 + 0.181391/\[Eta]s^0.0641663 + 
 0.534068 \[Eta]s^0.368514 - 0.484674 \[Eta]s^0.608696 - 
 0.0283111 \[Eta]s^0.695652 - 0.00859716 \[Eta]s^0.718442 + 
 0.155824 \[Eta]s^0.935834 - 
 0.00711911 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 xc \[Alpha]em (-(0.0191722/\[Eta]s^1.41409) - 
 0.220778/\[Eta]s^0.631486 + 2.93612/\[Eta]s^0.414095 - 
 2.80202/\[Eta]s^0.391304 + 0.185116/\[Eta]s^0.0641663 - 
 0.158997 \[Eta]s^0.368514 + 0.47682 \[Eta]s^0.608696 - 
 0.671209 \[Eta]s^0.695652 + 0.0686671 \[Eta]s^0.718442 + 
 0.258596 \[Eta]s^0.935834 - 
 0.0531397 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 xc \[Alpha]em (-(0.338896/\[Eta]s^1.41409) + 
 0.597648/\[Eta]s^0.631486 + 10.4333/\[Eta]s^0.414095 - 
 9.15606/\[Eta]s^0.391304 + 0.206334/\[Eta]s^0.0641663 - 
 1.01649 \[Eta]s^0.368514 + 4.03895 \[Eta]s^0.608696 - 
 10.3689 \[Eta]s^0.695652 + 0.776691 \[Eta]s^0.718442 + 
 3.92977 \[Eta]s^0.935834 + 
 0.897697 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 xc \[Alpha]em (-(0.0918313/\[Eta]s^1.41409) - 
 6.4657/\[Eta]s^0.631486 + 77.8781/\[Eta]s^0.414095 - 
 72.0582/\[Eta]s^0.391304 + 1.09018/\[Eta]s^0.0641663 - 
 1.68691 \[Eta]s^0.368514 + 2.42337 \[Eta]s^0.608696 + 
 0.16043 \[Eta]s^0.695652 - 0.175603 \[Eta]s^0.718442 - 
 1.16993 \[Eta]s^0.935834 + 
 0.0961654 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 xc \[Alpha]em (10.4043/\[Eta]s^1.41409 - 
 162.069/\[Eta]s^0.631486 + 1587.21/\[Eta]s^0.414095 - 
 1482.04/\[Eta]s^0.391304 + 8.30768/\[Eta]s^0.0641663 + 
 50.4442 \[Eta]s^0.368514 - 95.6423 \[Eta]s^0.608696 + 
 164.091 \[Eta]s^0.695652 - 12.9773 \[Eta]s^0.718442 - 
 52.9036 \[Eta]s^0.935834 - 
 14.8188 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 xc \[Alpha]em (0.242277/\[Eta]s^1.41409 + 
 89.3215/\[Eta]s^0.631486 - 1058.14/\[Eta]s^0.414095 + 
 973.602/\[Eta]s^0.391304 - 5.59552/\[Eta]s^0.0641663 + 
 16.8147 \[Eta]s^0.368514 - 8.2574 \[Eta]s^0.608696 - 
 45.5242 \[Eta]s^0.695652 + 7.20434 \[Eta]s^0.718442 + 
 35.2691 \[Eta]s^0.935834 - 
 4.93959 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, (
0.5 \[Alpha]em (-(0.25938/\[Eta]s^0.631486) + 
 0.466487/\[Eta]s^0.391304 - 0.0282275 \[Eta]s^0.368514 - 
 1.65485 \[Eta]s^0.608696 + 1.39299 \[Eta]s^0.695652 + 
 0.0751783 \[Eta]s^0.718442 + 
 0.00779369 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(1.01098/\[Eta]s^0.631486) + 
 0.100147/\[Eta]s^0.391304 + 0.0537255 \[Eta]s^0.368514 + 
 2.38298 \[Eta]s^0.608696 - 0.415819 \[Eta]s^0.695652 - 
 0.127298 \[Eta]s^0.718442 - 
 0.982759 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.424701/\[Eta]s^0.631486) + 
 28.2528/\[Eta]s^0.391304 - 2.66617 \[Eta]s^0.368514 - 
 144.038 \[Eta]s^0.608696 + 95.8047 \[Eta]s^0.695652 + 
 6.84818 \[Eta]s^0.718442 + 
 16.2229 \[Eta]s^1.71844))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (2.45333/\[Eta]s^0.391304 - 
 2.45333 \[Eta]s^0.695652))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-(0.32/\[Eta]s^0.391304) - 
 6.22222 \[Eta]s^0.608696 + 
 6.54222 \[Eta]s^0.695652))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (
0.5 x\[Tau] \[Alpha]em (-(0.817778/\[Eta]s^0.391304) + 
 2.67636 \[Eta]s^0.695652 - 
 1.85859 \[Eta]s^1.17391))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 x\[Tau] \[Alpha]em (13.0844/\[Eta]s^0.391304 - 
 42.8218 \[Eta]s^0.695652 + 
 29.7374 \[Eta]s^1.17391))/(\[Beta]0 \[Alpha]s[\[Mu]0])}, {(
0.0820611 \[Alpha]em (37.3705 + 1. \[Eta]s^0.0434783 - 
 7.74365 \[Eta]s^0.144083 - 5.6622 \[Eta]s^0.521739 - 
 3.47263 \[Eta]s^0.62049 - 11.4986 \[Eta]s^1.17391 - 
 1.27357 \[Eta]s^1.18913 - 9.20457 \[Eta]s^1.30435 + 
 0.4847 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \[Alpha]s[\
\[Mu]0]), -((
 4.227 \[Alpha]em (-0.967327 + 1. \[Eta]s^0.0434783 + 
0.0853571 \[Eta]s^0.144083 - 0.0732823 \[Eta]s^0.521739 - 
0.0542772 \[Eta]s^0.62049 - 0.0372049 \[Eta]s^1.17391 - 
0.00284866 \[Eta]s^1.18913 + 0.0595645 \[Eta]s^1.30435 - 
0.00998152 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0])), (
20.6691 \[Alpha]em (0.593478 + 1. \[Eta]s^0.0434783 - 
 0.216303 \[Eta]s^0.144083 - 0.359684 \[Eta]s^0.521739 - 
 0.261095 \[Eta]s^0.62049 - 0.182609 \[Eta]s^1.17391 - 
 0.0317815 \[Eta]s^1.18913 - 0.584707 \[Eta]s^1.30435 + 
 0.0427013 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0]), -((
 22.4547 \[Alpha]em (-0.728381 + 1. \[Eta]s^0.0434783 - 
0.0344529 \[Eta]s^0.144083 - 0.220722 \[Eta]s^0.521739 - 
0.14333 \[Eta]s^0.62049 - 0.0280147 \[Eta]s^1.17391 - 
0.000165331 \[Eta]s^1.18913 + 0.179404 \[Eta]s^1.30435 - 
0.024339 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0])), 0, 0, 0, 0, 0, 0, (
1.16911 \[Alpha]em (-1.74872 + 1. \[Eta]s^0.0434783 - 
 0.543534 \[Eta]s^0.144083 + 0.794871 \[Eta]s^0.521739 - 
 0.243747 \[Eta]s^0.62049 + 0.538066 \[Eta]s^1.17391 - 
 0.0893928 \[Eta]s^1.18913 + 0.258431 \[Eta]s^1.30435 + 
 0.0340216 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0]), (
3.42673 \[Alpha]em (-0.79549 + 1. \[Eta]s^0.0434783 - 
 0.105291 \[Eta]s^0.144083 - 0.180793 \[Eta]s^0.521739 + 
 0.066953 \[Eta]s^0.62049 - 0.0305958 \[Eta]s^1.17391 + 
 0.00351393 \[Eta]s^1.18913 + 0.02939 \[Eta]s^1.30435 + 
 0.0123126 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0]), -((
 4.3996 \[Alpha]em (1.85875 + 1. \[Eta]s^0.0434783 + 
1.01618 \[Eta]s^0.144083 - 3.37955 \[Eta]s^0.521739 + 
1.22661 \[Eta]s^0.62049 - 0.571924 \[Eta]s^1.17391 + 
0.149308 \[Eta]s^1.18913 - 1.09877 \[Eta]s^1.30435 - 
0.200609 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0])), (
15.0819 \[Alpha]em (-0.722968 + 1. \[Eta]s^0.0434783 + 
 0.0512952 \[Eta]s^0.144083 - 0.657244 \[Eta]s^0.521739 + 
 0.213397 \[Eta]s^0.62049 - 0.0278065 \[Eta]s^1.17391 + 
 0.000246154 \[Eta]s^1.18913 + 0.106843 \[Eta]s^1.30435 + 
 0.0362372 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0]), 0, 0, 0, 0, 0, 0, (
0.0820611 \[Alpha]em (37.3705 + 1. \[Eta]s^0.0434783 - 
 7.74365 \[Eta]s^0.144083 - 5.6622 \[Eta]s^0.521739 - 
 3.47263 \[Eta]s^0.62049 - 11.4986 \[Eta]s^1.17391 - 
 1.27357 \[Eta]s^1.18913 - 9.20457 \[Eta]s^1.30435 + 
 0.4847 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \[Alpha]s[\
\[Mu]0]), -((
 4.227 \[Alpha]em (-0.967327 + 1. \[Eta]s^0.0434783 + 
0.0853571 \[Eta]s^0.144083 - 0.0732823 \[Eta]s^0.521739 - 
0.0542772 \[Eta]s^0.62049 - 0.0372049 \[Eta]s^1.17391 - 
0.00284866 \[Eta]s^1.18913 + 0.0595645 \[Eta]s^1.30435 - 
0.00998152 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0])), (
20.6691 \[Alpha]em (0.593478 + 1. \[Eta]s^0.0434783 - 
 0.216303 \[Eta]s^0.144083 - 0.359684 \[Eta]s^0.521739 - 
 0.261095 \[Eta]s^0.62049 - 0.182609 \[Eta]s^1.17391 - 
 0.0317815 \[Eta]s^1.18913 - 0.584707 \[Eta]s^1.30435 + 
 0.0427013 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0]), -((
 22.4547 \[Alpha]em (-0.728381 + 1. \[Eta]s^0.0434783 - 
0.0344529 \[Eta]s^0.144083 - 0.220722 \[Eta]s^0.521739 - 
0.14333 \[Eta]s^0.62049 - 0.0280147 \[Eta]s^1.17391 - 
0.000165331 \[Eta]s^1.18913 + 0.179404 \[Eta]s^1.30435 - 
0.024339 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0])), 0, 0, 0, 0, 0, 0, (
0.5 \[Alpha]em (2.29232 - 4.08889/\[Eta]s^0.0434783 - 
 0.639122 \[Eta]s^0.100605 - 0.0395193 \[Eta]s^0.577011 + 
 1.25812 \[Eta]s^1.13043 - 0.237108 \[Eta]s^1.14565 + 
 1.20854 \[Eta]s^1.26087 + 
 0.245663 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-9.53372 - 16.3556/\[Eta]s^0.0434783 + 
 1.16692 \[Eta]s^0.100605 - 2.30656 \[Eta]s^0.577011 + 
 5.03248 \[Eta]s^1.13043 - 1.76319 \[Eta]s^1.14565 + 
 19.3366 \[Eta]s^1.26087 + 
 4.42301 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-7.26611 + 6.13333/\[Eta]s^0.0434783 + 
 1.24932 \[Eta]s^0.100605 - 0.0986624 \[Eta]s^0.577011 - 
 0.00328944 \[Eta]s^1.14565 - 
 0.0145855 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (-116.258 + 98.1333/\[Eta]s^0.0434783 + 
 19.9891 \[Eta]s^0.100605 - 1.5786 \[Eta]s^0.577011 - 
 0.052631 \[Eta]s^1.14565 - 
 0.233368 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (2.29232 - 4.08889/\[Eta]s^0.0434783 - 
 0.639122 \[Eta]s^0.100605 - 0.0395193 \[Eta]s^0.577011 + 
 1.25812 \[Eta]s^1.13043 - 0.237108 \[Eta]s^1.14565 + 
 1.20854 \[Eta]s^1.26087 + 
 0.245663 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-9.53372 - 16.3556/\[Eta]s^0.0434783 + 
 1.16692 \[Eta]s^0.100605 - 2.30656 \[Eta]s^0.577011 + 
 5.03248 \[Eta]s^1.13043 - 1.76319 \[Eta]s^1.14565 + 
 19.3366 \[Eta]s^1.26087 + 
 4.42301 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-7.26611 + 6.13333/\[Eta]s^0.0434783 + 
 1.24932 \[Eta]s^0.100605 - 0.0986624 \[Eta]s^0.577011 - 
 0.00328944 \[Eta]s^1.14565 - 
 0.0145855 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (-116.258 + 98.1333/\[Eta]s^0.0434783 + 
 19.9891 \[Eta]s^0.100605 - 1.5786 \[Eta]s^0.577011 - 
 0.052631 \[Eta]s^1.14565 - 
 0.233368 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 
0, (\[Alpha]em (2. - 
 2. \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (\[Alpha]em (8. - 
 8. \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0, (\[Alpha]em (-1.33333 + 
 1.33333 \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (\[Alpha]em \
(-13.3333 + 13.3333 \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0, (\[Alpha]em (-1.33333 + 
 1.33333 \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (\[Alpha]em \
(-13.3333 + 13.3333 \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, (\[Alpha]em (-0.333333 + 
 0.333333 \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (\[Alpha]em \
(-3.33333 + 3.33333 \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 
0, -((3.33333 \[Alpha]em (-1. + \[Eta]s^1.))/(\[Beta]0 \
\[Eta]s^0.521739 \[Alpha]s[\[Mu]0])), (
3.1453 \[Alpha]em (-1. + \[Eta]s^1.69565))/(\[Beta]0 \
\[Eta]s^0.521739 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (100.65/\[Eta]s^0.521739 - 
 100.65 \[Eta]s^1.17391))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, (
1.09524 \[Alpha]em (\[Eta]s^0.173913 - 
 1. \[Eta]s^0.478261))/(\[Beta]0 \[Alpha]s[\[Mu]0]), -((
 1.11111 \[Alpha]em (-2.83077 + 1. \[Eta]s^0.695652 + 
1.83077 \[Eta]s^1.69565))/(\[Beta]0 \[Eta]s^0.521739 \[Alpha]s[\
\[Mu]0])), (
87.873 \[Alpha]em (0.0342374 + 1. \[Eta]s^0.695652 - 
 1.40462 \[Eta]s^1. + 
 0.370387 \[Eta]s^1.69565))/(\[Beta]0 \[Eta]s^0.521739 \[Alpha]s[\
\[Mu]0]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, -((0.196581 \[Alpha]em (-1. + \[Eta]s^1.69565))/(\[Beta]0 \
\[Eta]s^0.521739 \[Alpha]s[\[Mu]0])), -((
 3.33333 \[Alpha]em (-0.0564103 + 1. \[Eta]s^1. - 
0.94359 \[Eta]s^1.69565))/(\[Beta]0 \[Eta]s^0.521739 \[Alpha]s[\
\[Mu]0])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(
0.0820611 \[Alpha]em (37.3705 + 1. \[Eta]s^0.0434783 - 
 7.74365 \[Eta]s^0.144083 - 5.6622 \[Eta]s^0.521739 - 
 3.47263 \[Eta]s^0.62049 - 11.4986 \[Eta]s^1.17391 - 
 1.27357 \[Eta]s^1.18913 - 9.20457 \[Eta]s^1.30435 + 
 0.4847 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \[Alpha]s[\
\[Mu]0]), -((
 4.227 \[Alpha]em (-0.967327 + 1. \[Eta]s^0.0434783 + 
0.0853571 \[Eta]s^0.144083 - 0.0732823 \[Eta]s^0.521739 - 
0.0542772 \[Eta]s^0.62049 - 0.0372049 \[Eta]s^1.17391 - 
0.00284866 \[Eta]s^1.18913 + 0.0595645 \[Eta]s^1.30435 - 
0.00998152 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0])), (
20.6691 \[Alpha]em (0.593478 + 1. \[Eta]s^0.0434783 - 
 0.216303 \[Eta]s^0.144083 - 0.359684 \[Eta]s^0.521739 - 
 0.261095 \[Eta]s^0.62049 - 0.182609 \[Eta]s^1.17391 - 
 0.0317815 \[Eta]s^1.18913 - 0.584707 \[Eta]s^1.30435 + 
 0.0427013 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0]), -((
 22.4547 \[Alpha]em (-0.728381 + 1. \[Eta]s^0.0434783 - 
0.0344529 \[Eta]s^0.144083 - 0.220722 \[Eta]s^0.521739 - 
0.14333 \[Eta]s^0.62049 - 0.0280147 \[Eta]s^1.17391 - 
0.000165331 \[Eta]s^1.18913 + 0.179404 \[Eta]s^1.30435 - 
0.024339 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0])), 0, 0, 0, 0, 0, 0, (
1.16911 \[Alpha]em (-1.74872 + 1. \[Eta]s^0.0434783 - 
 0.543534 \[Eta]s^0.144083 + 0.794871 \[Eta]s^0.521739 - 
 0.243747 \[Eta]s^0.62049 + 0.538066 \[Eta]s^1.17391 - 
 0.0893928 \[Eta]s^1.18913 + 0.258431 \[Eta]s^1.30435 + 
 0.0340216 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0]), (
3.42673 \[Alpha]em (-0.79549 + 1. \[Eta]s^0.0434783 - 
 0.105291 \[Eta]s^0.144083 - 0.180793 \[Eta]s^0.521739 + 
 0.066953 \[Eta]s^0.62049 - 0.0305958 \[Eta]s^1.17391 + 
 0.00351393 \[Eta]s^1.18913 + 0.02939 \[Eta]s^1.30435 + 
 0.0123126 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0]), -((
 4.3996 \[Alpha]em (1.85875 + 1. \[Eta]s^0.0434783 + 
1.01618 \[Eta]s^0.144083 - 3.37955 \[Eta]s^0.521739 + 
1.22661 \[Eta]s^0.62049 - 0.571924 \[Eta]s^1.17391 + 
0.149308 \[Eta]s^1.18913 - 1.09877 \[Eta]s^1.30435 - 
0.200609 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0])), (
15.0819 \[Alpha]em (-0.722968 + 1. \[Eta]s^0.0434783 + 
 0.0512952 \[Eta]s^0.144083 - 0.657244 \[Eta]s^0.521739 + 
 0.213397 \[Eta]s^0.62049 - 0.0278065 \[Eta]s^1.17391 + 
 0.000246154 \[Eta]s^1.18913 + 0.106843 \[Eta]s^1.30435 + 
 0.0362372 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0]), 0, 0, 0, 0, 0, 0, (
0.0820611 \[Alpha]em (37.3705 + 1. \[Eta]s^0.0434783 - 
 7.74365 \[Eta]s^0.144083 - 5.6622 \[Eta]s^0.521739 - 
 3.47263 \[Eta]s^0.62049 - 11.4986 \[Eta]s^1.17391 - 
 1.27357 \[Eta]s^1.18913 - 9.20457 \[Eta]s^1.30435 + 
 0.4847 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \[Alpha]s[\
\[Mu]0]), -((
 4.227 \[Alpha]em (-0.967327 + 1. \[Eta]s^0.0434783 + 
0.0853571 \[Eta]s^0.144083 - 0.0732823 \[Eta]s^0.521739 - 
0.0542772 \[Eta]s^0.62049 - 0.0372049 \[Eta]s^1.17391 - 
0.00284866 \[Eta]s^1.18913 + 0.0595645 \[Eta]s^1.30435 - 
0.00998152 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0])), (
20.6691 \[Alpha]em (0.593478 + 1. \[Eta]s^0.0434783 - 
 0.216303 \[Eta]s^0.144083 - 0.359684 \[Eta]s^0.521739 - 
 0.261095 \[Eta]s^0.62049 - 0.182609 \[Eta]s^1.17391 - 
 0.0317815 \[Eta]s^1.18913 - 0.584707 \[Eta]s^1.30435 + 
 0.0427013 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0]), -((
 22.4547 \[Alpha]em (-0.728381 + 1. \[Eta]s^0.0434783 - 
0.0344529 \[Eta]s^0.144083 - 0.220722 \[Eta]s^0.521739 - 
0.14333 \[Eta]s^0.62049 - 0.0280147 \[Eta]s^1.17391 - 
0.000165331 \[Eta]s^1.18913 + 0.179404 \[Eta]s^1.30435 - 
0.024339 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0])), 0, 0, 0, 0, 0, 0, (
0.5 \[Alpha]em (2.29232 - 4.08889/\[Eta]s^0.0434783 - 
 0.639122 \[Eta]s^0.100605 - 0.0395193 \[Eta]s^0.577011 + 
 1.25812 \[Eta]s^1.13043 - 0.237108 \[Eta]s^1.14565 + 
 1.20854 \[Eta]s^1.26087 + 
 0.245663 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-9.53372 - 16.3556/\[Eta]s^0.0434783 + 
 1.16692 \[Eta]s^0.100605 - 2.30656 \[Eta]s^0.577011 + 
 5.03248 \[Eta]s^1.13043 - 1.76319 \[Eta]s^1.14565 + 
 19.3366 \[Eta]s^1.26087 + 
 4.42301 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-7.26611 + 6.13333/\[Eta]s^0.0434783 + 
 1.24932 \[Eta]s^0.100605 - 0.0986624 \[Eta]s^0.577011 - 
 0.00328944 \[Eta]s^1.14565 - 
 0.0145855 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (-116.258 + 98.1333/\[Eta]s^0.0434783 + 
 19.9891 \[Eta]s^0.100605 - 1.5786 \[Eta]s^0.577011 - 
 0.052631 \[Eta]s^1.14565 - 
 0.233368 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (2.29232 - 4.08889/\[Eta]s^0.0434783 - 
 0.639122 \[Eta]s^0.100605 - 0.0395193 \[Eta]s^0.577011 + 
 1.25812 \[Eta]s^1.13043 - 0.237108 \[Eta]s^1.14565 + 
 1.20854 \[Eta]s^1.26087 + 
 0.245663 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-9.53372 - 16.3556/\[Eta]s^0.0434783 + 
 1.16692 \[Eta]s^0.100605 - 2.30656 \[Eta]s^0.577011 + 
 5.03248 \[Eta]s^1.13043 - 1.76319 \[Eta]s^1.14565 + 
 19.3366 \[Eta]s^1.26087 + 
 4.42301 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-7.26611 + 6.13333/\[Eta]s^0.0434783 + 
 1.24932 \[Eta]s^0.100605 - 0.0986624 \[Eta]s^0.577011 - 
 0.00328944 \[Eta]s^1.14565 - 
 0.0145855 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (-116.258 + 98.1333/\[Eta]s^0.0434783 + 
 19.9891 \[Eta]s^0.100605 - 1.5786 \[Eta]s^0.577011 - 
 0.052631 \[Eta]s^1.14565 - 
 0.233368 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 
0, (\[Alpha]em (-1.33333 + 
 1.33333 \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (\[Alpha]em \
(-13.3333 + 13.3333 \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0, (\[Alpha]em (2. - 
 2. \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (\[Alpha]em (8. - 
 8. \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0, (\[Alpha]em (-1.33333 + 
 1.33333 \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (\[Alpha]em \
(-13.3333 + 13.3333 \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, (\[Alpha]em (-0.333333 + 
 0.333333 \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (\[Alpha]em \
(-3.33333 + 3.33333 \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 
0, -((3.33333 \[Alpha]em (-1. + \[Eta]s^1.))/(\[Beta]0 \
\[Eta]s^0.521739 \[Alpha]s[\[Mu]0])), (
3.1453 \[Alpha]em (-1. + \[Eta]s^1.69565))/(\[Beta]0 \
\[Eta]s^0.521739 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (100.65/\[Eta]s^0.521739 - 
 100.65 \[Eta]s^1.17391))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0, 
0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, (
1.09524 \[Alpha]em (\[Eta]s^0.173913 - 
 1. \[Eta]s^0.478261))/(\[Beta]0 \[Alpha]s[\[Mu]0]), -((
 1.11111 \[Alpha]em (-2.83077 + 1. \[Eta]s^0.695652 + 
1.83077 \[Eta]s^1.69565))/(\[Beta]0 \[Eta]s^0.521739 \[Alpha]s[\
\[Mu]0])), (
87.873 \[Alpha]em (0.0342374 + 1. \[Eta]s^0.695652 - 
 1.40462 \[Eta]s^1. + 
 0.370387 \[Eta]s^1.69565))/(\[Beta]0 \[Eta]s^0.521739 \[Alpha]s[\
\[Mu]0]), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, -((0.196581 \[Alpha]em (-1. + \[Eta]s^1.69565))/(\[Beta]0 \
\[Eta]s^0.521739 \[Alpha]s[\[Mu]0])), -((
 3.33333 \[Alpha]em (-0.0564103 + 1. \[Eta]s^1. - 
0.94359 \[Eta]s^1.69565))/(\[Beta]0 \[Eta]s^0.521739 \[Alpha]s[\
\[Mu]0])), 0, 0, 0, 0, 0}, {(
0.0820611 \[Alpha]em (37.3705 + 1. \[Eta]s^0.0434783 - 
 7.74365 \[Eta]s^0.144083 - 5.6622 \[Eta]s^0.521739 - 
 3.47263 \[Eta]s^0.62049 - 11.4986 \[Eta]s^1.17391 - 
 1.27357 \[Eta]s^1.18913 - 9.20457 \[Eta]s^1.30435 + 
 0.4847 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \[Alpha]s[\
\[Mu]0]), -((
 4.227 \[Alpha]em (-0.967327 + 1. \[Eta]s^0.0434783 + 
0.0853571 \[Eta]s^0.144083 - 0.0732823 \[Eta]s^0.521739 - 
0.0542772 \[Eta]s^0.62049 - 0.0372049 \[Eta]s^1.17391 - 
0.00284866 \[Eta]s^1.18913 + 0.0595645 \[Eta]s^1.30435 - 
0.00998152 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0])), (
20.6691 \[Alpha]em (0.593478 + 1. \[Eta]s^0.0434783 - 
 0.216303 \[Eta]s^0.144083 - 0.359684 \[Eta]s^0.521739 - 
 0.261095 \[Eta]s^0.62049 - 0.182609 \[Eta]s^1.17391 - 
 0.0317815 \[Eta]s^1.18913 - 0.584707 \[Eta]s^1.30435 + 
 0.0427013 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0]), -((
 22.4547 \[Alpha]em (-0.728381 + 1. \[Eta]s^0.0434783 - 
0.0344529 \[Eta]s^0.144083 - 0.220722 \[Eta]s^0.521739 - 
0.14333 \[Eta]s^0.62049 - 0.0280147 \[Eta]s^1.17391 - 
0.000165331 \[Eta]s^1.18913 + 0.179404 \[Eta]s^1.30435 - 
0.024339 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0])), 0, 0, 0, 0, 0, 0, (
1.16911 \[Alpha]em (-1.74872 + 1. \[Eta]s^0.0434783 - 
 0.543534 \[Eta]s^0.144083 + 0.794871 \[Eta]s^0.521739 - 
 0.243747 \[Eta]s^0.62049 + 0.538066 \[Eta]s^1.17391 - 
 0.0893928 \[Eta]s^1.18913 + 0.258431 \[Eta]s^1.30435 + 
 0.0340216 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0]), (
3.42673 \[Alpha]em (-0.79549 + 1. \[Eta]s^0.0434783 - 
 0.105291 \[Eta]s^0.144083 - 0.180793 \[Eta]s^0.521739 + 
 0.066953 \[Eta]s^0.62049 - 0.0305958 \[Eta]s^1.17391 + 
 0.00351393 \[Eta]s^1.18913 + 0.02939 \[Eta]s^1.30435 + 
 0.0123126 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0]), -((
 4.3996 \[Alpha]em (1.85875 + 1. \[Eta]s^0.0434783 + 
1.01618 \[Eta]s^0.144083 - 3.37955 \[Eta]s^0.521739 + 
1.22661 \[Eta]s^0.62049 - 0.571924 \[Eta]s^1.17391 + 
0.149308 \[Eta]s^1.18913 - 1.09877 \[Eta]s^1.30435 - 
0.200609 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0])), (
15.0819 \[Alpha]em (-0.722968 + 1. \[Eta]s^0.0434783 + 
 0.0512952 \[Eta]s^0.144083 - 0.657244 \[Eta]s^0.521739 + 
 0.213397 \[Eta]s^0.62049 - 0.0278065 \[Eta]s^1.17391 + 
 0.000246154 \[Eta]s^1.18913 + 0.106843 \[Eta]s^1.30435 + 
 0.0362372 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0]), 0, 0, 0, 0, 0, 0, (
0.0820611 \[Alpha]em (37.3705 + 1. \[Eta]s^0.0434783 - 
 7.74365 \[Eta]s^0.144083 - 5.6622 \[Eta]s^0.521739 - 
 3.47263 \[Eta]s^0.62049 - 11.4986 \[Eta]s^1.17391 - 
 1.27357 \[Eta]s^1.18913 - 9.20457 \[Eta]s^1.30435 + 
 0.4847 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \[Alpha]s[\
\[Mu]0]), -((
 4.227 \[Alpha]em (-0.967327 + 1. \[Eta]s^0.0434783 + 
0.0853571 \[Eta]s^0.144083 - 0.0732823 \[Eta]s^0.521739 - 
0.0542772 \[Eta]s^0.62049 - 0.0372049 \[Eta]s^1.17391 - 
0.00284866 \[Eta]s^1.18913 + 0.0595645 \[Eta]s^1.30435 - 
0.00998152 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0])), (
20.6691 \[Alpha]em (0.593478 + 1. \[Eta]s^0.0434783 - 
 0.216303 \[Eta]s^0.144083 - 0.359684 \[Eta]s^0.521739 - 
 0.261095 \[Eta]s^0.62049 - 0.182609 \[Eta]s^1.17391 - 
 0.0317815 \[Eta]s^1.18913 - 0.584707 \[Eta]s^1.30435 + 
 0.0427013 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0]), -((
 22.4547 \[Alpha]em (-0.728381 + 1. \[Eta]s^0.0434783 - 
0.0344529 \[Eta]s^0.144083 - 0.220722 \[Eta]s^0.521739 - 
0.14333 \[Eta]s^0.62049 - 0.0280147 \[Eta]s^1.17391 - 
0.000165331 \[Eta]s^1.18913 + 0.179404 \[Eta]s^1.30435 - 
0.024339 \[Eta]s^1.4521))/(\[Beta]0 \[Eta]s^0.0434783 \
\[Alpha]s[\[Mu]0])), 0, 0, 0, 0, 0, 0, (
0.5 \[Alpha]em (2.29232 - 4.08889/\[Eta]s^0.0434783 - 
 0.639122 \[Eta]s^0.100605 - 0.0395193 \[Eta]s^0.577011 + 
 1.25812 \[Eta]s^1.13043 - 0.237108 \[Eta]s^1.14565 + 
 1.20854 \[Eta]s^1.26087 + 
 0.245663 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-9.53372 - 16.3556/\[Eta]s^0.0434783 + 
 1.16692 \[Eta]s^0.100605 - 2.30656 \[Eta]s^0.577011 + 
 5.03248 \[Eta]s^1.13043 - 1.76319 \[Eta]s^1.14565 + 
 19.3366 \[Eta]s^1.26087 + 
 4.42301 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-7.26611 + 6.13333/\[Eta]s^0.0434783 + 
 1.24932 \[Eta]s^0.100605 - 0.0986624 \[Eta]s^0.577011 - 
 0.00328944 \[Eta]s^1.14565 - 
 0.0145855 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (-116.258 + 98.1333/\[Eta]s^0.0434783 + 
 19.9891 \[Eta]s^0.100605 - 1.5786 \[Eta]s^0.577011 - 
 0.052631 \[Eta]s^1.14565 - 
 0.233368 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (2.29232 - 4.08889/\[Eta]s^0.0434783 - 
 0.639122 \[Eta]s^0.100605 - 0.0395193 \[Eta]s^0.577011 + 
 1.25812 \[Eta]s^1.13043 - 0.237108 \[Eta]s^1.14565 + 
 1.20854 \[Eta]s^1.26087 + 
 0.245663 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-9.53372 - 16.3556/\[Eta]s^0.0434783 + 
 1.16692 \[Eta]s^0.100605 - 2.30656 \[Eta]s^0.577011 + 
 5.03248 \[Eta]s^1.13043 - 1.76319 \[Eta]s^1.14565 + 
 19.3366 \[Eta]s^1.26087 + 
 4.42301 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (-7.26611 + 6.13333/\[Eta]s^0.0434783 + 
 1.24932 \[Eta]s^0.100605 - 0.0986624 \[Eta]s^0.577011 - 
 0.00328944 \[Eta]s^1.14565 - 
 0.0145855 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, (
0.5 \[Alpha]em (-116.258 + 98.1333/\[Eta]s^0.0434783 + 
 19.9891 \[Eta]s^0.100605 - 1.5786 \[Eta]s^0.577011 - 
 0.052631 \[Eta]s^1.14565 - 
 0.233368 \[Eta]s^1.40862))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 
0, (\[Alpha]em (-1.33333 + 
 1.33333 \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (\[Alpha]em \
(-13.3333 + 13.3333 \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0, (\[Alpha]em (-1.33333 + 
 1.33333 \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (\[Alpha]em \
(-13.3333 + 13.3333 \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0, (\[Alpha]em (2. - 
 2. \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (\[Alpha]em (8. - 
 8. \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 0}, {0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, (\[Alpha]em (-0.333333 + 
 0.333333 \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), (\[Alpha]em \
(-3.33333 + 3.33333 \[Eta]s))/(\[Beta]0 \[Alpha]s[\[Mu]0]), 0, 0, 
0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, -((3.33333 \[Alpha]em (-1. + \[Eta]s^1.))/(\[Beta]0 \
\[Eta]s^0.521739 \[Alpha]s[\[Mu]0])), (
3.1453 \[Alpha]em (-1. + \[Eta]s^1.69565))/(\[Beta]0 \
\[Eta]s^0.521739 \[Alpha]s[\[Mu]0]), (
0.5 \[Alpha]em (100.65/\[Eta]s^0.521739 - 
 100.65 \[Eta]s^1.17391))/(\[Beta]0 \[Alpha]s[\[Mu]0])}, {0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, (
1.09524 \[Alpha]em (\[Eta]s^0.173913 - 
 1. \[Eta]s^0.478261))/(\[Beta]0 \[Alpha]s[\[Mu]0]), -((
 1.11111 \[Alpha]em (-2.83077 + 1. \[Eta]s^0.695652 + 
1.83077 \[Eta]s^1.69565))/(\[Beta]0 \[Eta]s^0.521739 \[Alpha]s[\
\[Mu]0])), (
87.873 \[Alpha]em (0.0342374 + 1. \[Eta]s^0.695652 - 
 1.40462 \[Eta]s^1. + 
 0.370387 \[Eta]s^1.69565))/(\[Beta]0 \[Eta]s^0.521739 \[Alpha]s[\
\[Mu]0])}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, -((0.196581 \[Alpha]em (-1. + \[Eta]s^1.69565))/(\[Beta]0 \
\[Eta]s^0.521739 \[Alpha]s[\[Mu]0])), -((
 3.33333 \[Alpha]em (-0.0564103 + 1. \[Eta]s^1. - 
0.94359 \[Eta]s^1.69565))/(\[Beta]0 \[Eta]s^0.521739 \[Alpha]s[\
\[Mu]0]))}};


==> anc/UsV.m <==
(* ::Package:: *)

Us[V] = {{0.118519/\[Eta]s^1.04348 + 0.0438411/\[Eta]s^0.899395 - 0.0740741/\[Eta]s^0.521739 - 0.0639027/\[Eta]s^0.422989 + 0.948148 \[Eta]s^0.130435 + 0.249511 \[Eta]s^0.145649 - 0.190476 \[Eta]s^0.26087 - 0.0315661 \[Eta]s^0.408619, 
0.158025/\[Eta]s^1.04348 + 0.0248926/\[Eta]s^0.899395 + 0.0493827/\[Eta]s^0.521739 + 0.0514486/\[Eta]s^0.422989 - 0.158025 \[Eta]s^0.130435 - 0.0287477 \[Eta]s^0.145649 - 0.0634921 \[Eta]s^0.26087 - 0.0334841 \[Eta]s^0.408619, 
0.474074/\[Eta]s^1.04348 + 0.308449/\[Eta]s^0.899395 - 1.18519/\[Eta]s^0.521739 - 1.21016/\[Eta]s^0.422989 + 3.79259 \[Eta]s^0.130435 + 1.5683 \[Eta]s^0.145649 - 3.04762 \[Eta]s^0.26087 - 0.700444 \[Eta]s^0.408619, 
0.632099/\[Eta]s^1.04348 - 0.0533741/\[Eta]s^0.899395 + 0.790123/\[Eta]s^0.521739 + 0.721717/\[Eta]s^0.422989 - 0.632099 \[Eta]s^0.130435 - 0.00886325 \[Eta]s^0.145649 - 1.01587 \[Eta]s^0.26087 - 0.43373 \[Eta]s^0.408619, 0., 0., 0., 0.,0., 0., -(0.0296296/\[Eta]s^1.04348) + 0.0438411/\[Eta]s^0.899395 + 0.037037/\[Eta]s^0.521739 - 0.0639027/\[Eta]s^0.422989 - 0.237037 \[Eta]s^0.130435 + 0.249511 \[Eta]s^0.145649 + 0.031746 \[Eta]s^0.26087 - 0.0315661 \[Eta]s^0.408619, -(0.0395062/\[Eta]s^1.04348) + 0.0248926/\[Eta]s^0.899395 - 0.0246914/\[Eta]s^0.521739 + 0.0514486/\[Eta]s^0.422989 + 0.0395062 \[Eta]s^0.130435 - 0.0287477 \[Eta]s^0.145649 + 0.010582 \[Eta]s^0.26087 - 0.0334841 \[Eta]s^0.408619, -(0.118519/\[Eta]s^1.04348) + 0.308449/\[Eta]s^0.899395 + 0.592593/\[Eta]s^0.521739 - 1.21016/\[Eta]s^0.422989 - 0.948148 \[Eta]s^0.130435 + 1.5683 \[Eta]s^0.145649 + 0.507937 \[Eta]s^0.26087 - 0.700444 \[Eta]s^0.408619, -(0.158025/\[Eta]s^1.04348) - 0.0533741/\[Eta]s^0.899395 - 0.395062/\[Eta]s^0.521739 + 0.721717/\[Eta]s^0.422989 + 0.158025 \[Eta]s^0.130435 - 0.00886325 \[Eta]s^0.145649 + 0.169312 \[Eta]s^0.26087 - 0.43373 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 
0., -(0.0296296/\[Eta]s^1.04348) + 0.0438411/\[Eta]s^0.899395 + 0.037037/\[Eta]s^0.521739 - 0.0639027/\[Eta]s^0.422989 - 0.237037 \[Eta]s^0.130435 + 0.249511 \[Eta]s^0.145649 + 0.031746 \[Eta]s^0.26087 - 0.0315661 \[Eta]s^0.408619, -(0.0395062/\[Eta]s^1.04348) + 0.0248926/\[Eta]s^0.899395 - 0.0246914/\[Eta]s^0.521739 + 0.0514486/\[Eta]s^0.422989 + 0.0395062 \[Eta]s^0.130435 - 0.0287477 \[Eta]s^0.145649 + 0.010582 \[Eta]s^0.26087 - 0.0334841 \[Eta]s^0.408619, -(0.118519/\[Eta]s^1.04348) + 0.308449/\[Eta]s^0.899395 + 0.592593/\[Eta]s^0.521739 - 1.21016/\[Eta]s^0.422989 - 0.948148 \[Eta]s^0.130435 + 1.5683 \[Eta]s^0.145649 + 0.507937 \[Eta]s^0.26087 - 0.700444 \[Eta]s^0.408619, -(0.158025/\[Eta]s^1.04348) - 0.0533741/\[Eta]s^0.899395 - 0.395062/\[Eta]s^0.521739 + 0.721717/\[Eta]s^0.422989 + 0.158025 \[Eta]s^0.130435 - 0.00886325 \[Eta]s^0.145649 + 0.169312 \[Eta]s^0.26087 - 0.43373 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 
0., -(0.0296296/\[Eta]s^1.04348) + 0.0220472/\[Eta]s^0.899395 - 0.00443101/\[Eta]s^0.422989 - 0.237037 \[Eta]s^0.130435 + 0.28304 \[Eta]s^0.145649 + 0.0634921 \[Eta]s^0.26087 - 0.0974811 \[Eta]s^0.408619, -(0.118519/\[Eta]s^1.04348) - 0.0402542/\[Eta]s^0.899395 - 0.258617/\[Eta]s^0.422989 - 0.948148 \[Eta]s^0.130435 + 2.10475 \[Eta]s^0.145649 + 1.01587 \[Eta]s^0.26087 - 1.75508 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 - 0.0430965/\[Eta]s^0.899395 - 0.0110623/\[Eta]s^0.422989 + 0.00392666 \[Eta]s^0.145649 + 0.00578765 \[Eta]s^0.408619, 0., 
0.711111/\[Eta]s^1.04348 - 0.689543/\[Eta]s^0.899395 - 0.176997/\[Eta]s^0.422989 + 0.0628265 \[Eta]s^0.145649 + 0.0926024 \[Eta]s^0.408619, -(0.0296296/\[Eta]s^1.04348) + 0.0220472/\[Eta]s^0.899395 - 0.00443101/\[Eta]s^0.422989 - 0.237037 \[Eta]s^0.130435 + 0.28304 \[Eta]s^0.145649 + 0.0634921 \[Eta]s^0.26087 - 0.0974811 \[Eta]s^0.408619, -(0.118519/\[Eta]s^1.04348) - 0.0402542/\[Eta]s^0.899395 - 0.258617/\[Eta]s^0.422989 - 0.948148 \[Eta]s^0.130435 + 2.10475 \[Eta]s^0.145649 + 1.01587 \[Eta]s^0.26087 - 1.75508 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 - 0.0430965/\[Eta]s^0.899395 - 0.0110623/\[Eta]s^0.422989 + 0.00392666 \[Eta]s^0.145649 + 0.00578765 \[Eta]s^0.408619, 0., 
0.711111/\[Eta]s^1.04348 - 0.689543/\[Eta]s^0.899395 - 0.176997/\[Eta]s^0.422989 + 0.0628265 \[Eta]s^0.145649 + 0.0926024 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,0., 0., 0., 0., 0., 0., 
0.}, {0.711111/\[Eta]s^1.04348 + 0.268664/\[Eta]s^0.899395 + 0.222222/\[Eta]s^0.521739 + 0.0185611/\[Eta]s^0.422989 - 0.711111 \[Eta]s^0.130435 - 0.235077 \[Eta]s^0.145649 - 0.285714 \[Eta]s^0.26087 + 0.0113443 \[Eta]s^0.408619, 
0.948148/\[Eta]s^1.04348 + 0.152545/\[Eta]s^0.899395 - 0.148148/\[Eta]s^0.521739 - 0.0149437/\[Eta]s^0.422989 + 0.118519 \[Eta]s^0.130435 + 0.0270847 \[Eta]s^0.145649 - 0.0952381 \[Eta]s^0.26087 + 0.0120336 \[Eta]s^0.408619, 
2.84444/\[Eta]s^1.04348 + 1.89021/\[Eta]s^0.899395 + 3.55556/\[Eta]s^0.521739 + 0.351502/\[Eta]s^0.422989 - 2.84444 \[Eta]s^0.130435 - 1.47757 \[Eta]s^0.145649 - 4.57143 \[Eta]s^0.26087 + 0.251727 \[Eta]s^0.408619, 
3.79259/\[Eta]s^1.04348 - 0.327083/\[Eta]s^0.899395 - 2.37037/\[Eta]s^0.521739 - 0.209629/\[Eta]s^0.422989 + 0.474074 \[Eta]s^0.130435 + 0.00835051 \[Eta]s^0.145649 - 1.52381 \[Eta]s^0.26087 + 0.155875 \[Eta]s^0.408619, 0., 0., 0., 
0., 0., 0., -(0.177778/\[Eta]s^1.04348) + 0.268664/\[Eta]s^0.899395 - 0.111111/\[Eta]s^0.521739 + 0.0185611/\[Eta]s^0.422989 + 0.177778 \[Eta]s^0.130435 - 0.235077 \[Eta]s^0.145649 + 0.047619 \[Eta]s^0.26087 + 0.0113443 \[Eta]s^0.408619, -(0.237037/\[Eta]s^1.04348) + 0.152545/\[Eta]s^0.899395 + 0.0740741/\[Eta]s^0.521739 - 0.0149437/\[Eta]s^0.422989 - 0.0296296 \[Eta]s^0.130435 + 0.0270847 \[Eta]s^0.145649 + 0.015873 \[Eta]s^0.26087 + 0.0120336 \[Eta]s^0.408619, -(0.711111/\[Eta]s^1.04348) + 1.89021/\[Eta]s^0.899395 - 1.77778/\[Eta]s^0.521739 + 0.351502/\[Eta]s^0.422989 + 0.711111 \[Eta]s^0.130435 - 1.47757 \[Eta]s^0.145649 + 0.761905 \[Eta]s^0.26087 + 0.251727 \[Eta]s^0.408619, -(0.948148/\[Eta]s^1.04348) - 0.327083/\[Eta]s^0.899395 + 1.18519/\[Eta]s^0.521739 - 0.209629/\[Eta]s^0.422989 - 0.118519 \[Eta]s^0.130435 + 0.00835051 \[Eta]s^0.145649 + 0.253968 \[Eta]s^0.26087 + 0.155875 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 
0., -(0.177778/\[Eta]s^1.04348) + 0.268664/\[Eta]s^0.899395 - 0.111111/\[Eta]s^0.521739 + 0.0185611/\[Eta]s^0.422989 + 0.177778 \[Eta]s^0.130435 - 0.235077 \[Eta]s^0.145649 + 0.047619 \[Eta]s^0.26087 + 0.0113443 \[Eta]s^0.408619, -(0.237037/\[Eta]s^1.04348) + 0.152545/\[Eta]s^0.899395 + 0.0740741/\[Eta]s^0.521739 - 0.0149437/\[Eta]s^0.422989 - 0.0296296 \[Eta]s^0.130435 + 0.0270847 \[Eta]s^0.145649 + 0.015873 \[Eta]s^0.26087 + 0.0120336 \[Eta]s^0.408619, -(0.711111/\[Eta]s^1.04348) + 1.89021/\[Eta]s^0.899395 - 1.77778/\[Eta]s^0.521739 + 0.351502/\[Eta]s^0.422989 + 0.711111 \[Eta]s^0.130435 - 1.47757 \[Eta]s^0.145649 + 0.761905 \[Eta]s^0.26087 + 0.251727 \[Eta]s^0.408619, -(0.948148/\[Eta]s^1.04348) - 0.327083/\[Eta]s^0.899395 + 1.18519/\[Eta]s^0.521739 - 0.209629/\[Eta]s^0.422989 - 0.118519 \[Eta]s^0.130435 + 0.00835051 \[Eta]s^0.145649 + 0.253968 \[Eta]s^0.26087 + 0.155875 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 
0., -(0.177778/\[Eta]s^1.04348) + 0.135108/\[Eta]s^0.899395 + 0.00128702/\[Eta]s^0.422989 + 0.177778 \[Eta]s^0.130435 - 0.266666 \[Eta]s^0.145649 + 0.0952381 \[Eta]s^0.26087 + 0.0350329 \[Eta]s^0.408619, -(0.711111/\[Eta]s^1.04348) - 0.246683/\[Eta]s^0.899395 + 0.0751176/\[Eta]s^0.422989 + 0.711111 \[Eta]s^0.130435 - 1.98299 \[Eta]s^0.145649 + 1.52381 \[Eta]s^0.26087 + 0.630745 \[Eta]s^0.408619, 
0.266667/\[Eta]s^1.04348 - 0.2641/\[Eta]s^0.899395 + 0.00321314/\[Eta]s^0.422989 - 0.0036995 \[Eta]s^0.145649 - 0.00207998 \[Eta]s^0.408619, 0., 
4.26667/\[Eta]s^1.04348 - 4.22561/\[Eta]s^0.899395 + 0.0514102/\[Eta]s^0.422989 - 0.059192 \[Eta]s^0.145649 - 0.0332796 \[Eta]s^0.408619, -(0.177778/\[Eta]s^1.04348) + 0.135108/\[Eta]s^0.899395 + 0.00128702/\[Eta]s^0.422989 + 0.177778 \[Eta]s^0.130435 - 0.266666 \[Eta]s^0.145649 + 0.0952381 \[Eta]s^0.26087 + 0.0350329 \[Eta]s^0.408619, -(0.711111/\[Eta]s^1.04348) - 0.246683/\[Eta]s^0.899395 + 0.0751176/\[Eta]s^0.422989 + 0.711111 \[Eta]s^0.130435 - 1.98299 \[Eta]s^0.145649 + 1.52381 \[Eta]s^0.26087 + 0.630745 \[Eta]s^0.408619, 
0.266667/\[Eta]s^1.04348 - 0.2641/\[Eta]s^0.899395 + 0.00321314/\[Eta]s^0.422989 - 0.0036995 \[Eta]s^0.145649 - 0.00207998 \[Eta]s^0.408619, 0., 
4.26667/\[Eta]s^1.04348 - 4.22561/\[Eta]s^0.899395 + 0.0514102/\[Eta]s^0.422989 - 0.059192 \[Eta]s^0.145649 - 0.0332796 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,0., 0., 0., 0., 0., 0., 
0.}, {-(0.00740741/\[Eta]s^1.04348) - 0.0019798/\[Eta]s^0.899395 + 0.0185185/\[Eta]s^0.521739 + 0.0107002/\[Eta]s^0.422989 - 0.0592593 \[Eta]s^0.130435 - 0.0126709 \[Eta]s^0.145649 + 0.047619 \[Eta]s^0.26087 + 0.00447955 \[Eta]s^0.408619, -(0.00987654/\[Eta]s^1.04348) - 0.00112412/\[Eta]s^0.899395 - 0.0123457/\[Eta]s^0.521739 - 0.00861486/\[Eta]s^0.422989 + 0.00987654 \[Eta]s^0.130435 + 0.00145989 \[Eta]s^0.145649 + 0.015873 \[Eta]s^0.26087 + 0.00475174 \[Eta]s^0.408619, -(0.0296296/\[Eta]s^1.04348) - 0.0139291/\[Eta]s^0.899395 + 0.296296/\[Eta]s^0.521739 + 0.202637/\[Eta]s^0.422989 - 0.237037 \[Eta]s^0.130435 - 0.0796426 \[Eta]s^0.145649 + 0.761905 \[Eta]s^0.26087 + 0.0994003 \[Eta]s^0.408619, -(0.0395062/\[Eta]s^1.04348) + 0.0024103/\[Eta]s^0.899395 - 0.197531/\[Eta]s^0.521739 - 0.120849/\[Eta]s^0.422989 + 0.0395062 \[Eta]s^0.130435 + 0.000450101 \[Eta]s^0.145649 + 0.253968 \[Eta]s^0.26087 + 0.0615507 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 
0.00185185/\[Eta]s^1.04348 - 0.0019798/\[Eta]s^0.899395 - 0.00925926/\[Eta]s^0.521739 + 0.0107002/\[Eta]s^0.422989 + 0.0148148 \[Eta]s^0.130435 - 0.0126709 \[Eta]s^0.145649 - 0.00793651 \[Eta]s^0.26087 + 0.00447955 \[Eta]s^0.408619, 
0.00246914/\[Eta]s^1.04348 - 0.00112412/\[Eta]s^0.899395 + 0.00617284/\[Eta]s^0.521739 - 0.00861486/\[Eta]s^0.422989 - 0.00246914 \[Eta]s^0.130435 + 0.00145989 \[Eta]s^0.145649 - 0.0026455 \[Eta]s^0.26087 + 0.00475174 \[Eta]s^0.408619, 
0.00740741/\[Eta]s^1.04348 - 0.0139291/\[Eta]s^0.899395 - 0.148148/\[Eta]s^0.521739 + 0.202637/\[Eta]s^0.422989 + 0.0592593 \[Eta]s^0.130435 - 0.0796426 \[Eta]s^0.145649 - 0.126984 \[Eta]s^0.26087 + 0.0994003 \[Eta]s^0.408619, 
0.00987654/\[Eta]s^1.04348 + 0.0024103/\[Eta]s^0.899395 + 0.0987654/\[Eta]s^0.521739 - 0.120849/\[Eta]s^0.422989 - 0.00987654 \[Eta]s^0.130435 + 0.000450101 \[Eta]s^0.145649 - 0.042328 \[Eta]s^0.26087 + 0.0615507 \[Eta]s^0.408619, 0., 0., 0., 
0., 0., 0., 
0.00185185/\[Eta]s^1.04348 - 0.0019798/\[Eta]s^0.899395 - 0.00925926/\[Eta]s^0.521739 + 0.0107002/\[Eta]s^0.422989 + 0.0148148 \[Eta]s^0.130435 - 0.0126709 \[Eta]s^0.145649 - 0.00793651 \[Eta]s^0.26087 + 0.00447955 \[Eta]s^0.408619, 
0.00246914/\[Eta]s^1.04348 - 0.00112412/\[Eta]s^0.899395 + 0.00617284/\[Eta]s^0.521739 - 0.00861486/\[Eta]s^0.422989 - 0.00246914 \[Eta]s^0.130435 + 0.00145989 \[Eta]s^0.145649 - 0.0026455 \[Eta]s^0.26087 + 0.00475174 \[Eta]s^0.408619, 
0.00740741/\[Eta]s^1.04348 - 0.0139291/\[Eta]s^0.899395 - 0.148148/\[Eta]s^0.521739 + 0.202637/\[Eta]s^0.422989 + 0.0592593 \[Eta]s^0.130435 - 0.0796426 \[Eta]s^0.145649 - 0.126984 \[Eta]s^0.26087 + 0.0994003 \[Eta]s^0.408619, 
0.00987654/\[Eta]s^1.04348 + 0.0024103/\[Eta]s^0.899395 + 0.0987654/\[Eta]s^0.521739 - 0.120849/\[Eta]s^0.422989 - 0.00987654 \[Eta]s^0.130435 + 0.000450101 \[Eta]s^0.145649 - 0.042328 \[Eta]s^0.26087 + 0.0615507 \[Eta]s^0.408619, 0., 0., 0., 
0., 0., 0., 
0.00185185/\[Eta]s^1.04348 - 0.000995619/\[Eta]s^0.899395 + 0.000741954/\[Eta]s^0.422989 + 0.0148148 \[Eta]s^0.130435 - 0.0143736 \[Eta]s^0.145649 - 0.015873 \[Eta]s^0.26087 + 0.0138336 \[Eta]s^0.408619, 
0.00740741/\[Eta]s^1.04348 + 0.00181782/\[Eta]s^0.899395 + 0.0433044/\[Eta]s^0.422989 + 0.0592593 \[Eta]s^0.130435 - 0.106885 \[Eta]s^0.145649 - 0.253968 \[Eta]s^0.26087 + 0.249065 \[Eta]s^0.408619, -(0.00277778/\[Eta]s^1.04348) + 0.00194618/\[Eta]s^0.899395 + 0.00185234/\[Eta]s^0.422989 - 0.000199407 \[Eta]s^0.145649 - 0.000821327 \[Eta]s^0.408619, 
0., -(0.0444444/\[Eta]s^1.04348) + 0.0311388/\[Eta]s^0.899395 + 0.0296374/\[Eta]s^0.422989 - 0.00319051 \[Eta]s^0.145649 - 0.0131412 \[Eta]s^0.408619, 
0.00185185/\[Eta]s^1.04348 - 0.000995619/\[Eta]s^0.899395 + 0.000741954/\[Eta]s^0.422989 + 0.0148148 \[Eta]s^0.130435 - 0.0143736 \[Eta]s^0.145649 - 0.015873 \[Eta]s^0.26087 + 0.0138336 \[Eta]s^0.408619, 
0.00740741/\[Eta]s^1.04348 + 0.00181782/\[Eta]s^0.899395 + 0.0433044/\[Eta]s^0.422989 + 0.0592593 \[Eta]s^0.130435 - 0.106885 \[Eta]s^0.145649 - 0.253968 \[Eta]s^0.26087 + 0.249065 \[Eta]s^0.408619, -(0.00277778/\[Eta]s^1.04348) + 0.00194618/\[Eta]s^0.899395 + 0.00185234/\[Eta]s^0.422989 - 0.000199407 \[Eta]s^0.145649 - 0.000821327 \[Eta]s^0.408619, 
0., -(0.0444444/\[Eta]s^1.04348) + 0.0311388/\[Eta]s^0.899395 + 0.0296374/\[Eta]s^0.422989 - 0.00319051 \[Eta]s^0.145649 - 0.0131412 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,0., 0., 0., 0., 0., 0., 
0.}, {-(0.0444444/\[Eta]s^1.04348) - 0.0207232/\[Eta]s^0.899395 - 0.0555556/\[Eta]s^0.521739 - 0.0174711/\[Eta]s^0.422989 + 0.0444444 \[Eta]s^0.130435 + 0.0171407 \[Eta]s^0.145649 + 0.0714286 \[Eta]s^0.26087 + 0.00518055 \[Eta]s^0.408619, -(0.0592593/\[Eta]s^1.04348) - 0.0117665/\[Eta]s^0.899395 + 0.037037/\[Eta]s^0.521739 + 0.0140661/\[Eta]s^0.422989 - 0.00740741 \[Eta]s^0.130435 - 0.00197489 \[Eta]s^0.145649 + 0.0238095 \[Eta]s^0.26087 + 0.00549534 \[Eta]s^0.408619, -(0.177778/\[Eta]s^1.04348) - 0.145801/\[Eta]s^0.899395 - 0.888889/\[Eta]s^0.521739 - 0.330861/\[Eta]s^0.422989 + 0.177778 \[Eta]s^0.130435 + 0.107738 \[Eta]s^0.145649 + 1.14286 \[Eta]s^0.26087 + 0.114955 \[Eta]s^0.408619, -(0.237037/\[Eta]s^1.04348) + 0.0252294/\[Eta]s^0.899395 + 0.592593/\[Eta]s^0.521739 + 0.197318/\[Eta]s^0.422989 - 0.0296296 \[Eta]s^0.130435 - 0.000608881 \[Eta]s^0.145649 + 0.380952 \[Eta]s^0.26087 + 0.0711828 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 
0.0111111/\[Eta]s^1.04348 - 0.0207232/\[Eta]s^0.899395 + 0.0277778/\[Eta]s^0.521739 - 0.0174711/\[Eta]s^0.422989 - 0.0111111 \[Eta]s^0.130435 + 0.0171407 \[Eta]s^0.145649 - 0.0119048 \[Eta]s^0.26087 + 0.00518055 \[Eta]s^0.408619, 
0.0148148/\[Eta]s^1.04348 - 0.0117665/\[Eta]s^0.899395 - 0.0185185/\[Eta]s^0.521739 + 0.0140661/\[Eta]s^0.422989 + 0.00185185 \[Eta]s^0.130435 - 0.00197489 \[Eta]s^0.145649 - 0.00396825 \[Eta]s^0.26087 + 0.00549534 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 - 0.145801/\[Eta]s^0.899395 + 0.444444/\[Eta]s^0.521739 - 0.330861/\[Eta]s^0.422989 - 0.0444444 \[Eta]s^0.130435 + 0.107738 \[Eta]s^0.145649 - 0.190476 \[Eta]s^0.26087 + 0.114955 \[Eta]s^0.408619, 
0.0592593/\[Eta]s^1.04348 + 0.0252294/\[Eta]s^0.899395 - 0.296296/\[Eta]s^0.521739 + 0.197318/\[Eta]s^0.422989 + 0.00740741 \[Eta]s^0.130435 - 0.000608881 \[Eta]s^0.145649 - 0.0634921 \[Eta]s^0.26087 + 0.0711828 \[Eta]s^0.408619, 0., 0., 0.,0., 0., 0., 
0.0111111/\[Eta]s^1.04348 - 0.0207232/\[Eta]s^0.899395 + 0.0277778/\[Eta]s^0.521739 - 0.0174711/\[Eta]s^0.422989 - 0.0111111 \[Eta]s^0.130435 + 0.0171407 \[Eta]s^0.145649 - 0.0119048 \[Eta]s^0.26087 + 0.00518055 \[Eta]s^0.408619, 
0.0148148/\[Eta]s^1.04348 - 0.0117665/\[Eta]s^0.899395 - 0.0185185/\[Eta]s^0.521739 + 0.0140661/\[Eta]s^0.422989 + 0.00185185 \[Eta]s^0.130435 - 0.00197489 \[Eta]s^0.145649 - 0.00396825 \[Eta]s^0.26087 + 0.00549534 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 - 0.145801/\[Eta]s^0.899395 + 0.444444/\[Eta]s^0.521739 - 0.330861/\[Eta]s^0.422989 - 0.0444444 \[Eta]s^0.130435 + 0.107738 \[Eta]s^0.145649 - 0.190476 \[Eta]s^0.26087 + 0.114955 \[Eta]s^0.408619, 
0.0592593/\[Eta]s^1.04348 + 0.0252294/\[Eta]s^0.899395 - 0.296296/\[Eta]s^0.521739 + 0.197318/\[Eta]s^0.422989 + 0.00740741 \[Eta]s^0.130435 - 0.000608881 \[Eta]s^0.145649 - 0.0634921 \[Eta]s^0.26087 + 0.0711828 \[Eta]s^0.408619, 0., 0., 0.,0., 0., 0., 
0.0111111/\[Eta]s^1.04348 - 0.0104214/\[Eta]s^0.899395 - 0.00121144/\[Eta]s^0.422989 - 0.0111111 \[Eta]s^0.130435 + 0.019444 \[Eta]s^0.145649 - 0.0238095 \[Eta]s^0.26087 + 0.0159984 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 + 0.0190277/\[Eta]s^0.899395 - 0.0707064/\[Eta]s^0.422989 - 0.0444444 \[Eta]s^0.130435 + 0.144591 \[Eta]s^0.145649 - 0.380952 \[Eta]s^0.26087 + 0.288041 \[Eta]s^0.408619, -(0.0166667/\[Eta]s^1.04348) + 0.0203712/\[Eta]s^0.899395 - 0.00302445/\[Eta]s^0.422989 + 0.00026975 \[Eta]s^0.145649 - 0.000949857 \[Eta]s^0.408619, 
0., -(0.266667/\[Eta]s^1.04348) + 0.32594/\[Eta]s^0.899395 - 0.0483912/\[Eta]s^0.422989 + 0.00431601 \[Eta]s^0.145649 - 0.0151977 \[Eta]s^0.408619, 
0.0111111/\[Eta]s^1.04348 - 0.0104214/\[Eta]s^0.899395 - 0.00121144/\[Eta]s^0.422989 - 0.0111111 \[Eta]s^0.130435 + 0.019444 \[Eta]s^0.145649 - 0.0238095 \[Eta]s^0.26087 + 0.0159984 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 + 0.0190277/\[Eta]s^0.899395 - 0.0707064/\[Eta]s^0.422989 - 0.0444444 \[Eta]s^0.130435 + 0.144591 \[Eta]s^0.145649 - 0.380952 \[Eta]s^0.26087 + 0.288041 \[Eta]s^0.408619, -(0.0166667/\[Eta]s^1.04348) + 0.0203712/\[Eta]s^0.899395 - 0.00302445/\[Eta]s^0.422989 + 0.00026975 \[Eta]s^0.145649 - 0.000949857 \[Eta]s^0.408619, 
0., -(0.266667/\[Eta]s^1.04348) + 0.32594/\[Eta]s^0.899395 - 0.0483912/\[Eta]s^0.422989 + 0.00431601 \[Eta]s^0.145649 - 0.0151977 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 
0., -(0.184004/\[Eta]s^1.41409) + 1.33333/\[Eta]s^1.04348 - 0.138333/\[Eta]s^0.631486 - 0.01044/\[Eta]s^0.0641663 - 0.000555472 \[Eta]s^0.718442, -(0.0197114/\[Eta]s^1.41409) + 0.0411833/\[Eta]s^0.631486 - 0.0173256/\[Eta]s^0.0641663 - 0.00414625 \[Eta]s^0.718442, -(0.0700432/\[Eta]s^1.41409) + 0.26329/\[Eta]s^0.631486 - 0.26329/\[Eta]s^0.0641663 + 0.0700432 \[Eta]s^0.718442, -(0.522829/\[Eta]s^1.41409) + 0.436941/\[Eta]s^0.631486 + 0.0783842/\[Eta]s^0.0641663 + 0.00750335 \[Eta]s^0.718442, -(10.6556/\[Eta]s^1.41409) + 21.3333/\[Eta]s^1.04348 - 13.066/\[Eta]s^0.631486 + 3.54448/\[Eta]s^0.0641663 - 1.15624 \[Eta]s^0.718442, 
7.10373/\[Eta]s^1.41409 - 4.35533/\[Eta]s^0.631486 - 2.36299/\[Eta]s^0.0641663 - 0.385414 \[Eta]s^0.718442, 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 
0., -(0.0887013/\[Eta]s^1.41409) + 0.185325/\[Eta]s^0.631486 - 0.0779654/\[Eta]s^0.0641663 - 0.0186581 \[Eta]s^0.718442, -(0.00950209/\[Eta]s^1.41409) - 0.0551731/\[Eta]s^0.631486 - 0.129387/\[Eta]s^0.0641663 + 1.33333 \[Eta]s^0.130435 - 0.139271 \[Eta]s^0.718442, -(0.0337651/\[Eta]s^1.41409) - 0.352729/\[Eta]s^0.631486 - 1.96623/\[Eta]s^0.0641663 + 2.35273 \[Eta]s^0.718442, -(0.252035/\[Eta]s^1.41409) - 0.585368/\[Eta]s^0.631486 + 0.585368/\[Eta]s^0.0641663 + 0.252035 \[Eta]s^0.718442, -(5.13664/\[Eta]s^1.41409) + 17.5044/\[Eta]s^0.631486 + 26.47/\[Eta]s^0.0641663 - 38.8378 \[Eta]s^0.718442, 
3.42443/\[Eta]s^1.41409 + 5.83482/\[Eta]s^0.631486 - 17.6467/\[Eta]s^0.0641663 + 21.3333 \[Eta]s^0.130435 - 12.9459 \[Eta]s^0.718442, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0.}, {0., 0., 0., 0., 
0.188382/\[Eta]s^1.41409 - 0.333333/\[Eta]s^1.04348 + 0.121878/\[Eta]s^0.631486 + 0.0268956/\[Eta]s^0.0641663 - 0.00382223 \[Eta]s^0.718442, 
0.0201804/\[Eta]s^1.41409 - 0.0362843/\[Eta]s^0.631486 + 0.0446345/\[Eta]s^0.0641663 - 0.0285305 \[Eta]s^0.718442, 
0.0717096/\[Eta]s^1.41409 - 0.23197/\[Eta]s^0.631486 + 0.67829/\[Eta]s^0.0641663 + 0.48197 \[Eta]s^0.718442, 
0.535267/\[Eta]s^1.41409 - 0.384964/\[Eta]s^0.631486 - 0.201934/\[Eta]s^0.0641663 + 0.0516309 \[Eta]s^0.718442, 
10.9091/\[Eta]s^1.41409 - 5.33333/\[Eta]s^1.04348 + 11.5117/\[Eta]s^0.631486 - 9.13133/\[Eta]s^0.0641663 - 7.95614 \[Eta]s^0.718442, -(7.27274/\[Eta]s^1.41409) + 3.83723/\[Eta]s^0.631486 + 6.08755/\[Eta]s^0.0641663 - 2.65205 \[Eta]s^0.718442, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0.}, {0., 0., 0., 0., 
0.235747/\[Eta]s^1.41409 - 0.308214/\[Eta]s^0.631486 + 0.0559198/\[Eta]s^0.0641663 + 0.0165478 \[Eta]s^0.718442, 
0.0252543/\[Eta]s^1.41409 + 0.0917586/\[Eta]s^0.631486 + 0.0928013/\[Eta]s^0.0641663 - 0.333333 \[Eta]s^0.130435 + 0.123519 \[Eta]s^0.718442, 
0.0897395/\[Eta]s^1.41409 + 0.586625/\[Eta]s^0.631486 + 1.41026/\[Eta]s^0.0641663 - 2.08662 \[Eta]s^0.718442, 
0.669849/\[Eta]s^1.41409 + 0.973529/\[Eta]s^0.631486 - 0.419849/\[Eta]s^0.0641663 - 0.223529 \[Eta]s^0.718442, 
13.652/\[Eta]s^1.41409 - 29.1117/\[Eta]s^0.631486 - 18.9853/\[Eta]s^0.0641663 + 34.4451 \[Eta]s^0.718442, -(9.10131/\[Eta]s^1.41409) - 9.70391/\[Eta]s^0.631486 + 12.6569/\[Eta]s^0.0641663 - 5.33333 \[Eta]s^0.130435 + 11.4817 \[Eta]s^0.718442, 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 
0.0115003/\[Eta]s^1.41409 - 0.0208333/\[Eta]s^1.04348 + 0.00864584/\[Eta]s^0.631486 + 0.000652501/\[Eta]s^0.0641663 + 0.000034717 \[Eta]s^0.718442, 
0.00123196/\[Eta]s^1.41409 - 0.00257396/\[Eta]s^0.631486 + 0.00108285/\[Eta]s^0.0641663 + 0.000259141 \[Eta]s^0.718442, 
0.0043777/\[Eta]s^1.41409 - 0.0164556/\[Eta]s^0.631486 + 0.0164556/\[Eta]s^0.0641663 - 0.0043777 \[Eta]s^0.718442, 
0.0326768/\[Eta]s^1.41409 - 0.0273088/\[Eta]s^0.631486 - 0.00489901/\[Eta]s^0.0641663 - 0.000468959 \[Eta]s^0.718442, 
0.665975/\[Eta]s^1.41409 - 0.333333/\[Eta]s^1.04348 + 0.816624/\[Eta]s^0.631486 - 0.22153/\[Eta]s^0.0641663 + 0.0722651 \[Eta]s^0.718442, -(0.443983/\[Eta]s^1.41409) + 0.272208/\[Eta]s^0.631486 + 0.147687/\[Eta]s^0.0641663 + 0.0240884 \[Eta]s^0.718442, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,0., 0., 0.}, {0., 0., 0., 0., 
0.00554383/\[Eta]s^1.41409 - 0.0115828/\[Eta]s^0.631486 + 0.00487284/\[Eta]s^0.0641663 + 0.00116613 \[Eta]s^0.718442, 
0.000593881/\[Eta]s^1.41409 + 0.00344832/\[Eta]s^0.631486 + 0.00808667/\[Eta]s^0.0641663 - 0.0208333 \[Eta]s^0.130435 + 0.00870446 \[Eta]s^0.718442, 
0.00211032/\[Eta]s^1.41409 + 0.0220456/\[Eta]s^0.631486 + 0.12289/\[Eta]s^0.0641663 - 0.147046 \[Eta]s^0.718442, 
0.0157522/\[Eta]s^1.41409 + 0.0365855/\[Eta]s^0.631486 - 0.0365855/\[Eta]s^0.0641663 - 0.0157522 \[Eta]s^0.718442, 
0.32104/\[Eta]s^1.41409 - 1.09403/\[Eta]s^0.631486 - 1.65437/\[Eta]s^0.0641663 + 2.42736 \[Eta]s^0.718442, -(0.214027/\[Eta]s^1.41409) - 0.364676/\[Eta]s^0.631486 + 1.10292/\[Eta]s^0.0641663 - 0.333333 \[Eta]s^0.130435 + 0.80912 \[Eta]s^0.718442, 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 
0.}, {-(0.0296296/\[Eta]s^1.04348) + 0.0438411/\[Eta]s^0.899395 + 0.037037/\[Eta]s^0.521739 - 0.0639027/\[Eta]s^0.422989 - 0.237037 \[Eta]s^0.130435 + 0.249511 \[Eta]s^0.145649 + 0.031746 \[Eta]s^0.26087 - 0.0315661 \[Eta]s^0.408619, -(0.0395062/\[Eta]s^1.04348) + 0.0248926/\[Eta]s^0.899395 - 0.0246914/\[Eta]s^0.521739 + 0.0514486/\[Eta]s^0.422989 + 0.0395062 \[Eta]s^0.130435 - 0.0287477 \[Eta]s^0.145649 + 0.010582 \[Eta]s^0.26087 - 0.0334841 \[Eta]s^0.408619, -(0.118519/\[Eta]s^1.04348) + 0.308449/\[Eta]s^0.899395 + 0.592593/\[Eta]s^0.521739 - 1.21016/\[Eta]s^0.422989 - 0.948148 \[Eta]s^0.130435 + 1.5683 \[Eta]s^0.145649 + 0.507937 \[Eta]s^0.26087 - 0.700444 \[Eta]s^0.408619, -(0.158025/\[Eta]s^1.04348) - 0.0533741/\[Eta]s^0.899395 - 0.395062/\[Eta]s^0.521739 + 0.721717/\[Eta]s^0.422989 + 0.158025 \[Eta]s^0.130435 - 0.00886325 \[Eta]s^0.145649 + 0.169312 \[Eta]s^0.26087 - 0.43373 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 
0.118519/\[Eta]s^1.04348 + 0.0438411/\[Eta]s^0.899395 - 0.0740741/\[Eta]s^0.521739 - 0.0639027/\[Eta]s^0.422989 + 0.948148 \[Eta]s^0.130435 + 0.249511 \[Eta]s^0.145649 - 0.190476 \[Eta]s^0.26087 - 0.0315661 \[Eta]s^0.408619, 
0.158025/\[Eta]s^1.04348 + 0.0248926/\[Eta]s^0.899395 + 0.0493827/\[Eta]s^0.521739 + 0.0514486/\[Eta]s^0.422989 - 0.158025 \[Eta]s^0.130435 - 0.0287477 \[Eta]s^0.145649 - 0.0634921 \[Eta]s^0.26087 - 0.0334841 \[Eta]s^0.408619, 
0.474074/\[Eta]s^1.04348 + 0.308449/\[Eta]s^0.899395 - 1.18519/\[Eta]s^0.521739 - 1.21016/\[Eta]s^0.422989 + 3.79259 \[Eta]s^0.130435 + 1.5683 \[Eta]s^0.145649 - 3.04762 \[Eta]s^0.26087 - 0.700444 \[Eta]s^0.408619, 
0.632099/\[Eta]s^1.04348 - 0.0533741/\[Eta]s^0.899395 + 0.790123/\[Eta]s^0.521739 + 0.721717/\[Eta]s^0.422989 - 0.632099 \[Eta]s^0.130435 - 0.00886325 \[Eta]s^0.145649 - 1.01587 \[Eta]s^0.26087 - 0.43373 \[Eta]s^0.408619, 0., 0., 0., 0.,0., 0., -(0.0296296/\[Eta]s^1.04348) + 0.0438411/\[Eta]s^0.899395 + 0.037037/\[Eta]s^0.521739 - 0.0639027/\[Eta]s^0.422989 - 0.237037 \[Eta]s^0.130435 + 0.249511 \[Eta]s^0.145649 + 0.031746 \[Eta]s^0.26087 - 0.0315661 \[Eta]s^0.408619, -(0.0395062/\[Eta]s^1.04348) + 0.0248926/\[Eta]s^0.899395 - 0.0246914/\[Eta]s^0.521739 + 0.0514486/\[Eta]s^0.422989 + 0.0395062 \[Eta]s^0.130435 - 0.0287477 \[Eta]s^0.145649 + 0.010582 \[Eta]s^0.26087 - 0.0334841 \[Eta]s^0.408619, -(0.118519/\[Eta]s^1.04348) + 0.308449/\[Eta]s^0.899395 + 0.592593/\[Eta]s^0.521739 - 1.21016/\[Eta]s^0.422989 - 0.948148 \[Eta]s^0.130435 + 1.5683 \[Eta]s^0.145649 + 0.507937 \[Eta]s^0.26087 - 0.700444 \[Eta]s^0.408619, -(0.158025/\[Eta]s^1.04348) - 0.0533741/\[Eta]s^0.899395 - 0.395062/\[Eta]s^0.521739 + 0.721717/\[Eta]s^0.422989 + 0.158025 \[Eta]s^0.130435 - 0.00886325 \[Eta]s^0.145649 + 0.169312 \[Eta]s^0.26087 - 0.43373 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 
0., -(0.0296296/\[Eta]s^1.04348) + 0.0220472/\[Eta]s^0.899395 - 0.00443101/\[Eta]s^0.422989 - 0.237037 \[Eta]s^0.130435 + 0.28304 \[Eta]s^0.145649 + 0.0634921 \[Eta]s^0.26087 - 0.0974811 \[Eta]s^0.408619, -(0.118519/\[Eta]s^1.04348) - 0.0402542/\[Eta]s^0.899395 - 0.258617/\[Eta]s^0.422989 - 0.948148 \[Eta]s^0.130435 + 2.10475 \[Eta]s^0.145649 + 1.01587 \[Eta]s^0.26087 - 1.75508 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 - 0.0430965/\[Eta]s^0.899395 - 0.0110623/\[Eta]s^0.422989 + 0.00392666 \[Eta]s^0.145649 + 0.00578765 \[Eta]s^0.408619, 0., 
0.711111/\[Eta]s^1.04348 - 0.689543/\[Eta]s^0.899395 - 0.176997/\[Eta]s^0.422989 + 0.0628265 \[Eta]s^0.145649 + 0.0926024 \[Eta]s^0.408619, -(0.0296296/\[Eta]s^1.04348) + 0.0220472/\[Eta]s^0.899395 - 0.00443101/\[Eta]s^0.422989 - 0.237037 \[Eta]s^0.130435 + 0.28304 \[Eta]s^0.145649 + 0.0634921 \[Eta]s^0.26087 - 0.0974811 \[Eta]s^0.408619, -(0.118519/\[Eta]s^1.04348) - 0.0402542/\[Eta]s^0.899395 - 0.258617/\[Eta]s^0.422989 - 0.948148 \[Eta]s^0.130435 + 2.10475 \[Eta]s^0.145649 + 1.01587 \[Eta]s^0.26087 - 1.75508 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 - 0.0430965/\[Eta]s^0.899395 - 0.0110623/\[Eta]s^0.422989 + 0.00392666 \[Eta]s^0.145649 + 0.00578765 \[Eta]s^0.408619, 0., 
0.711111/\[Eta]s^1.04348 - 0.689543/\[Eta]s^0.899395 - 0.176997/\[Eta]s^0.422989 + 0.0628265 \[Eta]s^0.145649 + 0.0926024 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,0., 0., 0., 0., 0., 0., 
0.}, {-(0.177778/\[Eta]s^1.04348) + 0.268664/\[Eta]s^0.899395 - 0.111111/\[Eta]s^0.521739 + 0.0185611/\[Eta]s^0.422989 + 0.177778 \[Eta]s^0.130435 - 0.235077 \[Eta]s^0.145649 + 0.047619 \[Eta]s^0.26087 + 0.0113443 \[Eta]s^0.408619, -(0.237037/\[Eta]s^1.04348) + 0.152545/\[Eta]s^0.899395 + 0.0740741/\[Eta]s^0.521739 - 0.0149437/\[Eta]s^0.422989 - 0.0296296 \[Eta]s^0.130435 + 0.0270847 \[Eta]s^0.145649 + 0.015873 \[Eta]s^0.26087 + 0.0120336 \[Eta]s^0.408619, -(0.711111/\[Eta]s^1.04348) + 1.89021/\[Eta]s^0.899395 - 1.77778/\[Eta]s^0.521739 + 0.351502/\[Eta]s^0.422989 + 0.711111 \[Eta]s^0.130435 - 1.47757 \[Eta]s^0.145649 + 0.761905 \[Eta]s^0.26087 + 0.251727 \[Eta]s^0.408619, -(0.948148/\[Eta]s^1.04348) - 0.327083/\[Eta]s^0.899395 + 1.18519/\[Eta]s^0.521739 - 0.209629/\[Eta]s^0.422989 - 0.118519 \[Eta]s^0.130435 + 0.00835051 \[Eta]s^0.145649 + 0.253968 \[Eta]s^0.26087 + 0.155875 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 
0.711111/\[Eta]s^1.04348 + 0.268664/\[Eta]s^0.899395 + 0.222222/\[Eta]s^0.521739 + 0.0185611/\[Eta]s^0.422989 - 0.711111 \[Eta]s^0.130435 - 0.235077 \[Eta]s^0.145649 - 0.285714 \[Eta]s^0.26087 + 0.0113443 \[Eta]s^0.408619, 
0.948148/\[Eta]s^1.04348 + 0.152545/\[Eta]s^0.899395 - 0.148148/\[Eta]s^0.521739 - 0.0149437/\[Eta]s^0.422989 + 0.118519 \[Eta]s^0.130435 + 0.0270847 \[Eta]s^0.145649 - 0.0952381 \[Eta]s^0.26087 + 0.0120336 \[Eta]s^0.408619, 
2.84444/\[Eta]s^1.04348 + 1.89021/\[Eta]s^0.899395 + 3.55556/\[Eta]s^0.521739 + 0.351502/\[Eta]s^0.422989 - 2.84444 \[Eta]s^0.130435 - 1.47757 \[Eta]s^0.145649 - 4.57143 \[Eta]s^0.26087 + 0.251727 \[Eta]s^0.408619, 
3.79259/\[Eta]s^1.04348 - 0.327083/\[Eta]s^0.899395 - 2.37037/\[Eta]s^0.521739 - 0.209629/\[Eta]s^0.422989 + 0.474074 \[Eta]s^0.130435 + 0.00835051 \[Eta]s^0.145649 - 1.52381 \[Eta]s^0.26087 + 0.155875 \[Eta]s^0.408619, 0., 0., 0., 
0., 0., 
0., -(0.177778/\[Eta]s^1.04348) + 0.268664/\[Eta]s^0.899395 - 0.111111/\[Eta]s^0.521739 + 0.0185611/\[Eta]s^0.422989 + 0.177778 \[Eta]s^0.130435 - 0.235077 \[Eta]s^0.145649 + 0.047619 \[Eta]s^0.26087 + 0.0113443 \[Eta]s^0.408619, -(0.237037/\[Eta]s^1.04348) + 0.152545/\[Eta]s^0.899395 + 0.0740741/\[Eta]s^0.521739 - 0.0149437/\[Eta]s^0.422989 - 0.0296296 \[Eta]s^0.130435 + 0.0270847 \[Eta]s^0.145649 + 0.015873 \[Eta]s^0.26087 + 0.0120336 \[Eta]s^0.408619, -(0.711111/\[Eta]s^1.04348) + 1.89021/\[Eta]s^0.899395 - 1.77778/\[Eta]s^0.521739 + 0.351502/\[Eta]s^0.422989 + 0.711111 \[Eta]s^0.130435 - 1.47757 \[Eta]s^0.145649 + 0.761905 \[Eta]s^0.26087 + 0.251727 \[Eta]s^0.408619, -(0.948148/\[Eta]s^1.04348) - 0.327083/\[Eta]s^0.899395 + 1.18519/\[Eta]s^0.521739 - 0.209629/\[Eta]s^0.422989 - 0.118519 \[Eta]s^0.130435 + 0.00835051 \[Eta]s^0.145649 + 0.253968 \[Eta]s^0.26087 + 0.155875 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 
0., -(0.177778/\[Eta]s^1.04348) + 0.135108/\[Eta]s^0.899395 + 0.00128702/\[Eta]s^0.422989 + 0.177778 \[Eta]s^0.130435 - 0.266666 \[Eta]s^0.145649 + 0.0952381 \[Eta]s^0.26087 + 0.0350329 \[Eta]s^0.408619, -(0.711111/\[Eta]s^1.04348) - 0.246683/\[Eta]s^0.899395 + 0.0751176/\[Eta]s^0.422989 + 0.711111 \[Eta]s^0.130435 - 1.98299 \[Eta]s^0.145649 + 1.52381 \[Eta]s^0.26087 + 0.630745 \[Eta]s^0.408619, 
0.266667/\[Eta]s^1.04348 - 0.2641/\[Eta]s^0.899395 + 0.00321314/\[Eta]s^0.422989 - 0.0036995 \[Eta]s^0.145649 - 0.00207998 \[Eta]s^0.408619, 0., 
4.26667/\[Eta]s^1.04348 - 4.22561/\[Eta]s^0.899395 + 0.0514102/\[Eta]s^0.422989 - 0.059192 \[Eta]s^0.145649 - 0.0332796 \[Eta]s^0.408619, -(0.177778/\[Eta]s^1.04348) + 0.135108/\[Eta]s^0.899395 + 0.00128702/\[Eta]s^0.422989 + 0.177778 \[Eta]s^0.130435 - 0.266666 \[Eta]s^0.145649 + 0.0952381 \[Eta]s^0.26087 + 0.0350329 \[Eta]s^0.408619, -(0.711111/\[Eta]s^1.04348) - 0.246683/\[Eta]s^0.899395 + 0.0751176/\[Eta]s^0.422989 + 0.711111 \[Eta]s^0.130435 - 1.98299 \[Eta]s^0.145649 + 1.52381 \[Eta]s^0.26087 + 0.630745 \[Eta]s^0.408619, 
0.266667/\[Eta]s^1.04348 - 0.2641/\[Eta]s^0.899395 + 0.00321314/\[Eta]s^0.422989 - 0.0036995 \[Eta]s^0.145649 - 0.00207998 \[Eta]s^0.408619, 0., 
4.26667/\[Eta]s^1.04348 - 4.22561/\[Eta]s^0.899395 + 0.0514102/\[Eta]s^0.422989 - 0.059192 \[Eta]s^0.145649 - 0.0332796 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,0., 0., 0., 0., 0., 0., 
0.}, {0.00185185/\[Eta]s^1.04348 - 0.0019798/\[Eta]s^0.899395 - 0.00925926/\[Eta]s^0.521739 + 0.0107002/\[Eta]s^0.422989 + 0.0148148 \[Eta]s^0.130435 - 0.0126709 \[Eta]s^0.145649 - 0.00793651 \[Eta]s^0.26087 + 0.00447955 \[Eta]s^0.408619, 
0.00246914/\[Eta]s^1.04348 - 0.00112412/\[Eta]s^0.899395 + 0.00617284/\[Eta]s^0.521739 - 0.00861486/\[Eta]s^0.422989 - 0.00246914 \[Eta]s^0.130435 + 0.00145989 \[Eta]s^0.145649 - 0.0026455 \[Eta]s^0.26087 + 0.00475174 \[Eta]s^0.408619, 
0.00740741/\[Eta]s^1.04348 - 0.0139291/\[Eta]s^0.899395 - 0.148148/\[Eta]s^0.521739 + 0.202637/\[Eta]s^0.422989 + 0.0592593 \[Eta]s^0.130435 - 0.0796426 \[Eta]s^0.145649 - 0.126984 \[Eta]s^0.26087 + 0.0994003 \[Eta]s^0.408619, 
0.00987654/\[Eta]s^1.04348 + 0.0024103/\[Eta]s^0.899395 + 0.0987654/\[Eta]s^0.521739 - 0.120849/\[Eta]s^0.422989 - 0.00987654 \[Eta]s^0.130435 + 0.000450101 \[Eta]s^0.145649 - 0.042328 \[Eta]s^0.26087 + 0.0615507 \[Eta]s^0.408619, 0., 0., 0., 
0., 0., 0., -(0.00740741/\[Eta]s^1.04348) - 0.0019798/\[Eta]s^0.899395 + 0.0185185/\[Eta]s^0.521739 + 0.0107002/\[Eta]s^0.422989 - 0.0592593 \[Eta]s^0.130435 - 0.0126709 \[Eta]s^0.145649 + 0.047619 \[Eta]s^0.26087 + 0.00447955 \[Eta]s^0.408619, -(0.00987654/\[Eta]s^1.04348) - 0.00112412/\[Eta]s^0.899395 - 0.0123457/\[Eta]s^0.521739 - 0.00861486/\[Eta]s^0.422989 + 0.00987654 \[Eta]s^0.130435 + 0.00145989 \[Eta]s^0.145649 + 0.015873 \[Eta]s^0.26087 + 0.00475174 \[Eta]s^0.408619, -(0.0296296/\[Eta]s^1.04348) - 0.0139291/\[Eta]s^0.899395 + 0.296296/\[Eta]s^0.521739 + 0.202637/\[Eta]s^0.422989 - 0.237037 \[Eta]s^0.130435 - 0.0796426 \[Eta]s^0.145649 + 0.761905 \[Eta]s^0.26087 + 0.0994003 \[Eta]s^0.408619, -(0.0395062/\[Eta]s^1.04348) + 0.0024103/\[Eta]s^0.899395 - 0.197531/\[Eta]s^0.521739 - 0.120849/\[Eta]s^0.422989 + 0.0395062 \[Eta]s^0.130435 + 0.000450101 \[Eta]s^0.145649 + 0.253968 \[Eta]s^0.26087 + 0.0615507 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 
0.00185185/\[Eta]s^1.04348 - 0.0019798/\[Eta]s^0.899395 - 0.00925926/\[Eta]s^0.521739 + 0.0107002/\[Eta]s^0.422989 + 0.0148148 \[Eta]s^0.130435 - 0.0126709 \[Eta]s^0.145649 - 0.00793651 \[Eta]s^0.26087 + 0.00447955 \[Eta]s^0.408619, 
0.00246914/\[Eta]s^1.04348 - 0.00112412/\[Eta]s^0.899395 + 0.00617284/\[Eta]s^0.521739 - 0.00861486/\[Eta]s^0.422989 - 0.00246914 \[Eta]s^0.130435 + 0.00145989 \[Eta]s^0.145649 - 0.0026455 \[Eta]s^0.26087 + 0.00475174 \[Eta]s^0.408619, 
0.00740741/\[Eta]s^1.04348 - 0.0139291/\[Eta]s^0.899395 - 0.148148/\[Eta]s^0.521739 + 0.202637/\[Eta]s^0.422989 + 0.0592593 \[Eta]s^0.130435 - 0.0796426 \[Eta]s^0.145649 - 0.126984 \[Eta]s^0.26087 + 0.0994003 \[Eta]s^0.408619, 
0.00987654/\[Eta]s^1.04348 + 0.0024103/\[Eta]s^0.899395 + 0.0987654/\[Eta]s^0.521739 - 0.120849/\[Eta]s^0.422989 - 0.00987654 \[Eta]s^0.130435 + 0.000450101 \[Eta]s^0.145649 - 0.042328 \[Eta]s^0.26087 + 0.0615507 \[Eta]s^0.408619, 0., 0., 0., 
0., 0., 0., 
0.00185185/\[Eta]s^1.04348 - 0.000995619/\[Eta]s^0.899395 + 0.000741954/\[Eta]s^0.422989 + 0.0148148 \[Eta]s^0.130435 - 0.0143736 \[Eta]s^0.145649 - 0.015873 \[Eta]s^0.26087 + 0.0138336 \[Eta]s^0.408619, 
0.00740741/\[Eta]s^1.04348 + 0.00181782/\[Eta]s^0.899395 + 0.0433044/\[Eta]s^0.422989 + 0.0592593 \[Eta]s^0.130435 - 0.106885 \[Eta]s^0.145649 - 0.253968 \[Eta]s^0.26087 + 0.249065 \[Eta]s^0.408619, -(0.00277778/\[Eta]s^1.04348) + 0.00194618/\[Eta]s^0.899395 + 0.00185234/\[Eta]s^0.422989 - 0.000199407 \[Eta]s^0.145649 - 0.000821327 \[Eta]s^0.408619, 
0., -(0.0444444/\[Eta]s^1.04348) + 0.0311388/\[Eta]s^0.899395 + 0.0296374/\[Eta]s^0.422989 - 0.00319051 \[Eta]s^0.145649 - 0.0131412 \[Eta]s^0.408619, 
0.00185185/\[Eta]s^1.04348 - 0.000995619/\[Eta]s^0.899395 + 0.000741954/\[Eta]s^0.422989 + 0.0148148 \[Eta]s^0.130435 - 0.0143736 \[Eta]s^0.145649 - 0.015873 \[Eta]s^0.26087 + 0.0138336 \[Eta]s^0.408619, 
0.00740741/\[Eta]s^1.04348 + 0.00181782/\[Eta]s^0.899395 + 0.0433044/\[Eta]s^0.422989 + 0.0592593 \[Eta]s^0.130435 - 0.106885 \[Eta]s^0.145649 - 0.253968 \[Eta]s^0.26087 + 0.249065 \[Eta]s^0.408619, -(0.00277778/\[Eta]s^1.04348) + 0.00194618/\[Eta]s^0.899395 + 0.00185234/\[Eta]s^0.422989 - 0.000199407 \[Eta]s^0.145649 - 0.000821327 \[Eta]s^0.408619, 
0., -(0.0444444/\[Eta]s^1.04348) + 0.0311388/\[Eta]s^0.899395 + 0.0296374/\[Eta]s^0.422989 - 0.00319051 \[Eta]s^0.145649 - 0.0131412 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,0., 0., 0., 0., 0., 0., 
0.}, {0.0111111/\[Eta]s^1.04348 - 0.0207232/\[Eta]s^0.899395 + 0.0277778/\[Eta]s^0.521739 - 0.0174711/\[Eta]s^0.422989 - 0.0111111 \[Eta]s^0.130435 + 0.0171407 \[Eta]s^0.145649 - 0.0119048 \[Eta]s^0.26087 + 0.00518055 \[Eta]s^0.408619, 
0.0148148/\[Eta]s^1.04348 - 0.0117665/\[Eta]s^0.899395 - 0.0185185/\[Eta]s^0.521739 + 0.0140661/\[Eta]s^0.422989 + 0.00185185 \[Eta]s^0.130435 - 0.00197489 \[Eta]s^0.145649 - 0.00396825 \[Eta]s^0.26087 + 0.00549534 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 - 0.145801/\[Eta]s^0.899395 + 0.444444/\[Eta]s^0.521739 - 0.330861/\[Eta]s^0.422989 - 0.0444444 \[Eta]s^0.130435 + 0.107738 \[Eta]s^0.145649 - 0.190476 \[Eta]s^0.26087 + 0.114955 \[Eta]s^0.408619, 
0.0592593/\[Eta]s^1.04348 + 0.0252294/\[Eta]s^0.899395 - 0.296296/\[Eta]s^0.521739 + 0.197318/\[Eta]s^0.422989 + 0.00740741 \[Eta]s^0.130435 - 0.000608881 \[Eta]s^0.145649 - 0.0634921 \[Eta]s^0.26087 + 0.0711828 \[Eta]s^0.408619, 0., 0., 0.,0., 0., 0., -(0.0444444/\[Eta]s^1.04348) - 0.0207232/\[Eta]s^0.899395 - 0.0555556/\[Eta]s^0.521739 - 0.0174711/\[Eta]s^0.422989 + 0.0444444 \[Eta]s^0.130435 + 0.0171407 \[Eta]s^0.145649 + 0.0714286 \[Eta]s^0.26087 + 0.00518055 \[Eta]s^0.408619, -(0.0592593/\[Eta]s^1.04348) - 0.0117665/\[Eta]s^0.899395 + 0.037037/\[Eta]s^0.521739 + 0.0140661/\[Eta]s^0.422989 - 0.00740741 \[Eta]s^0.130435 - 0.00197489 \[Eta]s^0.145649 + 0.0238095 \[Eta]s^0.26087 + 0.00549534 \[Eta]s^0.408619, -(0.177778/\[Eta]s^1.04348) - 0.145801/\[Eta]s^0.899395 - 0.888889/\[Eta]s^0.521739 - 0.330861/\[Eta]s^0.422989 + 0.177778 \[Eta]s^0.130435 + 0.107738 \[Eta]s^0.145649 + 1.14286 \[Eta]s^0.26087 + 0.114955 \[Eta]s^0.408619, -(0.237037/\[Eta]s^1.04348) + 0.0252294/\[Eta]s^0.899395 + 0.592593/\[Eta]s^0.521739 + 0.197318/\[Eta]s^0.422989 - 0.0296296 \[Eta]s^0.130435 - 0.000608881 \[Eta]s^0.145649 + 0.380952 \[Eta]s^0.26087 + 0.0711828 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 
0.0111111/\[Eta]s^1.04348 - 0.0207232/\[Eta]s^0.899395 + 0.0277778/\[Eta]s^0.521739 - 0.0174711/\[Eta]s^0.422989 - 0.0111111 \[Eta]s^0.130435 + 0.0171407 \[Eta]s^0.145649 - 0.0119048 \[Eta]s^0.26087 + 0.00518055 \[Eta]s^0.408619, 
0.0148148/\[Eta]s^1.04348 - 0.0117665/\[Eta]s^0.899395 - 0.0185185/\[Eta]s^0.521739 + 0.0140661/\[Eta]s^0.422989 + 0.00185185 \[Eta]s^0.130435 - 0.00197489 \[Eta]s^0.145649 - 0.00396825 \[Eta]s^0.26087 + 0.00549534 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 - 0.145801/\[Eta]s^0.899395 + 0.444444/\[Eta]s^0.521739 - 0.330861/\[Eta]s^0.422989 - 0.0444444 \[Eta]s^0.130435 + 0.107738 \[Eta]s^0.145649 - 0.190476 \[Eta]s^0.26087 + 0.114955 \[Eta]s^0.408619, 
0.0592593/\[Eta]s^1.04348 + 0.0252294/\[Eta]s^0.899395 - 0.296296/\[Eta]s^0.521739 + 0.197318/\[Eta]s^0.422989 + 0.00740741 \[Eta]s^0.130435 - 0.000608881 \[Eta]s^0.145649 - 0.0634921 \[Eta]s^0.26087 + 0.0711828 \[Eta]s^0.408619, 0., 0., 0.,0., 0., 0., 
0.0111111/\[Eta]s^1.04348 - 0.0104214/\[Eta]s^0.899395 - 0.00121144/\[Eta]s^0.422989 - 0.0111111 \[Eta]s^0.130435 + 0.019444 \[Eta]s^0.145649 - 0.0238095 \[Eta]s^0.26087 + 0.0159984 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 + 0.0190277/\[Eta]s^0.899395 - 0.0707064/\[Eta]s^0.422989 - 0.0444444 \[Eta]s^0.130435 + 0.144591 \[Eta]s^0.145649 - 0.380952 \[Eta]s^0.26087 + 0.288041 \[Eta]s^0.408619, -(0.0166667/\[Eta]s^1.04348) + 0.0203712/\[Eta]s^0.899395 - 0.00302445/\[Eta]s^0.422989 + 0.00026975 \[Eta]s^0.145649 - 0.000949857 \[Eta]s^0.408619, 
0., -(0.266667/\[Eta]s^1.04348) + 0.32594/\[Eta]s^0.899395 - 0.0483912/\[Eta]s^0.422989 + 0.00431601 \[Eta]s^0.145649 - 0.0151977 \[Eta]s^0.408619, 
0.0111111/\[Eta]s^1.04348 - 0.0104214/\[Eta]s^0.899395 - 0.00121144/\[Eta]s^0.422989 - 0.0111111 \[Eta]s^0.130435 + 0.019444 \[Eta]s^0.145649 - 0.0238095 \[Eta]s^0.26087 + 0.0159984 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 + 0.0190277/\[Eta]s^0.899395 - 0.0707064/\[Eta]s^0.422989 - 0.0444444 \[Eta]s^0.130435 + 0.144591 \[Eta]s^0.145649 - 0.380952 \[Eta]s^0.26087 + 0.288041 \[Eta]s^0.408619, -(0.0166667/\[Eta]s^1.04348) + 0.0203712/\[Eta]s^0.899395 - 0.00302445/\[Eta]s^0.422989 + 0.00026975 \[Eta]s^0.145649 - 0.000949857 \[Eta]s^0.408619, 
0., -(0.266667/\[Eta]s^1.04348) + 0.32594/\[Eta]s^0.899395 - 0.0483912/\[Eta]s^0.422989 + 0.00431601 \[Eta]s^0.145649 - 0.0151977 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 
0., -(0.184004/\[Eta]s^1.41409) + 1.33333/\[Eta]s^1.04348 - 0.138333/\[Eta]s^0.631486 - 0.01044/\[Eta]s^0.0641663 - 0.000555472 \[Eta]s^0.718442, -(0.0197114/\[Eta]s^1.41409) + 0.0411833/\[Eta]s^0.631486 - 0.0173256/\[Eta]s^0.0641663 - 0.00414625 \[Eta]s^0.718442, -(0.0700432/\[Eta]s^1.41409) + 0.26329/\[Eta]s^0.631486 - 0.26329/\[Eta]s^0.0641663 + 0.0700432 \[Eta]s^0.718442, -(0.522829/\[Eta]s^1.41409) + 0.436941/\[Eta]s^0.631486 + 0.0783842/\[Eta]s^0.0641663 + 0.00750335 \[Eta]s^0.718442, -(10.6556/\[Eta]s^1.41409) + 21.3333/\[Eta]s^1.04348 - 13.066/\[Eta]s^0.631486 + 3.54448/\[Eta]s^0.0641663 - 1.15624 \[Eta]s^0.718442, 
7.10373/\[Eta]s^1.41409 - 4.35533/\[Eta]s^0.631486 - 2.36299/\[Eta]s^0.0641663 - 0.385414 \[Eta]s^0.718442, 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., -(0.0887013/\[Eta]s^1.41409) + 0.185325/\[Eta]s^0.631486 - 0.0779654/\[Eta]s^0.0641663 - 0.0186581 \[Eta]s^0.718442, -(0.00950209/\[Eta]s^1.41409) - 0.0551731/\[Eta]s^0.631486 - 0.129387/\[Eta]s^0.0641663 + 1.33333 \[Eta]s^0.130435 - 0.139271 \[Eta]s^0.718442, -(0.0337651/\[Eta]s^1.41409) - 0.352729/\[Eta]s^0.631486 - 1.96623/\[Eta]s^0.0641663 + 2.35273 \[Eta]s^0.718442, -(0.252035/\[Eta]s^1.41409) - 0.585368/\[Eta]s^0.631486 + 0.585368/\[Eta]s^0.0641663 + 0.252035 \[Eta]s^0.718442, -(5.13664/\[Eta]s^1.41409) + 17.5044/\[Eta]s^0.631486 + 26.47/\[Eta]s^0.0641663 - 38.8378 \[Eta]s^0.718442, 
3.42443/\[Eta]s^1.41409 + 5.83482/\[Eta]s^0.631486 - 17.6467/\[Eta]s^0.0641663 + 21.3333 \[Eta]s^0.130435 - 12.9459 \[Eta]s^0.718442, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 
0.188382/\[Eta]s^1.41409 - 0.333333/\[Eta]s^1.04348 + 0.121878/\[Eta]s^0.631486 + 0.0268956/\[Eta]s^0.0641663 - 0.00382223 \[Eta]s^0.718442, 
0.0201804/\[Eta]s^1.41409 - 0.0362843/\[Eta]s^0.631486 + 0.0446345/\[Eta]s^0.0641663 - 0.0285305 \[Eta]s^0.718442, 
0.0717096/\[Eta]s^1.41409 - 0.23197/\[Eta]s^0.631486 + 0.67829/\[Eta]s^0.0641663 + 0.48197 \[Eta]s^0.718442, 
0.535267/\[Eta]s^1.41409 - 0.384964/\[Eta]s^0.631486 - 0.201934/\[Eta]s^0.0641663 + 0.0516309 \[Eta]s^0.718442, 
10.9091/\[Eta]s^1.41409 - 5.33333/\[Eta]s^1.04348 + 11.5117/\[Eta]s^0.631486 - 9.13133/\[Eta]s^0.0641663 - 7.95614 \[Eta]s^0.718442, -(7.27274/\[Eta]s^1.41409) + 3.83723/\[Eta]s^0.631486 + 6.08755/\[Eta]s^0.0641663 - 2.65205 \[Eta]s^0.718442, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 
0.235747/\[Eta]s^1.41409 - 0.308214/\[Eta]s^0.631486 + 0.0559198/\[Eta]s^0.0641663 + 0.0165478 \[Eta]s^0.718442, 
0.0252543/\[Eta]s^1.41409 + 0.0917586/\[Eta]s^0.631486 + 0.0928013/\[Eta]s^0.0641663 - 0.333333 \[Eta]s^0.130435 + 0.123519 \[Eta]s^0.718442, 
0.0897395/\[Eta]s^1.41409 + 0.586625/\[Eta]s^0.631486 + 1.41026/\[Eta]s^0.0641663 - 2.08662 \[Eta]s^0.718442, 
0.669849/\[Eta]s^1.41409 + 0.973529/\[Eta]s^0.631486 - 0.419849/\[Eta]s^0.0641663 - 0.223529 \[Eta]s^0.718442, 
13.652/\[Eta]s^1.41409 - 29.1117/\[Eta]s^0.631486 - 18.9853/\[Eta]s^0.0641663 + 34.4451 \[Eta]s^0.718442, -(9.10131/\[Eta]s^1.41409) - 9.70391/\[Eta]s^0.631486 + 12.6569/\[Eta]s^0.0641663 - 5.33333 \[Eta]s^0.130435 + 11.4817 \[Eta]s^0.718442, 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0.0115003/\[Eta]s^1.41409 - 0.0208333/\[Eta]s^1.04348 + 0.00864584/\[Eta]s^0.631486 + 0.000652501/\[Eta]s^0.0641663 + 0.000034717 \[Eta]s^0.718442, 
0.00123196/\[Eta]s^1.41409 - 0.00257396/\[Eta]s^0.631486 + 0.00108285/\[Eta]s^0.0641663 + 0.000259141 \[Eta]s^0.718442, 
0.0043777/\[Eta]s^1.41409 - 0.0164556/\[Eta]s^0.631486 + 0.0164556/\[Eta]s^0.0641663 - 0.0043777 \[Eta]s^0.718442, 
0.0326768/\[Eta]s^1.41409 - 0.0273088/\[Eta]s^0.631486 - 0.00489901/\[Eta]s^0.0641663 - 0.000468959 \[Eta]s^0.718442, 
0.665975/\[Eta]s^1.41409 - 0.333333/\[Eta]s^1.04348 + 0.816624/\[Eta]s^0.631486 - 0.22153/\[Eta]s^0.0641663 + 0.0722651 \[Eta]s^0.718442, -(0.443983/\[Eta]s^1.41409) + 0.272208/\[Eta]s^0.631486 + 0.147687/\[Eta]s^0.0641663 + 0.0240884 \[Eta]s^0.718442, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 
0.00554383/\[Eta]s^1.41409 - 0.0115828/\[Eta]s^0.631486 + 0.00487284/\[Eta]s^0.0641663 + 0.00116613 \[Eta]s^0.718442, 
0.000593881/\[Eta]s^1.41409 + 0.00344832/\[Eta]s^0.631486 + 0.00808667/\[Eta]s^0.0641663 - 0.0208333 \[Eta]s^0.130435 + 0.00870446 \[Eta]s^0.718442, 
0.00211032/\[Eta]s^1.41409 + 0.0220456/\[Eta]s^0.631486 + 0.12289/\[Eta]s^0.0641663 - 0.147046 \[Eta]s^0.718442, 
0.0157522/\[Eta]s^1.41409 + 0.0365855/\[Eta]s^0.631486 - 0.0365855/\[Eta]s^0.0641663 - 0.0157522 \[Eta]s^0.718442, 
0.32104/\[Eta]s^1.41409 - 1.09403/\[Eta]s^0.631486 - 1.65437/\[Eta]s^0.0641663 + 2.42736 \[Eta]s^0.718442, -(0.214027/\[Eta]s^1.41409) - 0.364676/\[Eta]s^0.631486 + 1.10292/\[Eta]s^0.0641663 - 0.333333 \[Eta]s^0.130435 + 0.80912 \[Eta]s^0.718442, 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0.}, {-(0.0296296/\[Eta]s^1.04348) + 0.0438411/\[Eta]s^0.899395 + 0.037037/\[Eta]s^0.521739 - 0.0639027/\[Eta]s^0.422989 - 0.237037 \[Eta]s^0.130435 + 0.249511 \[Eta]s^0.145649 + 0.031746 \[Eta]s^0.26087 - 0.0315661 \[Eta]s^0.408619, -(0.0395062/\[Eta]s^1.04348) + 0.0248926/\[Eta]s^0.899395 - 0.0246914/\[Eta]s^0.521739 + 0.0514486/\[Eta]s^0.422989 + 0.0395062 \[Eta]s^0.130435 - 0.0287477 \[Eta]s^0.145649 + 0.010582 \[Eta]s^0.26087 - 0.0334841 \[Eta]s^0.408619, -(0.118519/\[Eta]s^1.04348) + 0.308449/\[Eta]s^0.899395 + 0.592593/\[Eta]s^0.521739 - 1.21016/\[Eta]s^0.422989 - 0.948148 \[Eta]s^0.130435 + 1.5683 \[Eta]s^0.145649 + 0.507937 \[Eta]s^0.26087 - 0.700444 \[Eta]s^0.408619, -(0.158025/\[Eta]s^1.04348) - 0.0533741/\[Eta]s^0.899395 - 0.395062/\[Eta]s^0.521739 + 0.721717/\[Eta]s^0.422989 + 0.158025 \[Eta]s^0.130435 - 0.00886325 \[Eta]s^0.145649 + 0.169312 \[Eta]s^0.26087 - 0.43373 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 
0., -(0.0296296/\[Eta]s^1.04348) + 0.0438411/\[Eta]s^0.899395 + 0.037037/\[Eta]s^0.521739 - 0.0639027/\[Eta]s^0.422989 - 0.237037 \[Eta]s^0.130435 + 0.249511 \[Eta]s^0.145649 + 0.031746 \[Eta]s^0.26087 - 0.0315661 \[Eta]s^0.408619, -(0.0395062/\[Eta]s^1.04348) + 0.0248926/\[Eta]s^0.899395 - 0.0246914/\[Eta]s^0.521739 + 0.0514486/\[Eta]s^0.422989 + 0.0395062 \[Eta]s^0.130435 - 0.0287477 \[Eta]s^0.145649 + 0.010582 \[Eta]s^0.26087 - 0.0334841 \[Eta]s^0.408619, -(0.118519/\[Eta]s^1.04348) + 0.308449/\[Eta]s^0.899395 + 0.592593/\[Eta]s^0.521739 - 1.21016/\[Eta]s^0.422989 - 0.948148 \[Eta]s^0.130435 + 1.5683 \[Eta]s^0.145649 + 0.507937 \[Eta]s^0.26087 - 0.700444 \[Eta]s^0.408619, -(0.158025/\[Eta]s^1.04348) - 0.0533741/\[Eta]s^0.899395 - 0.395062/\[Eta]s^0.521739 + 
 0.721717/\[Eta]s^0.422989 + 0.158025 \[Eta]s^0.130435 - 
 0.00886325 \[Eta]s^0.145649 + 0.169312 \[Eta]s^0.26087 - 
 0.43373 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 
0.118519/\[Eta]s^1.04348 + 0.0438411/\[Eta]s^0.899395 - 
 0.0740741/\[Eta]s^0.521739 - 0.0639027/\[Eta]s^0.422989 + 
 0.948148 \[Eta]s^0.130435 + 0.249511 \[Eta]s^0.145649 - 
 0.190476 \[Eta]s^0.26087 - 0.0315661 \[Eta]s^0.408619, 
0.158025/\[Eta]s^1.04348 + 0.0248926/\[Eta]s^0.899395 + 
 0.0493827/\[Eta]s^0.521739 + 0.0514486/\[Eta]s^0.422989 - 
 0.158025 \[Eta]s^0.130435 - 0.0287477 \[Eta]s^0.145649 - 
 0.0634921 \[Eta]s^0.26087 - 0.0334841 \[Eta]s^0.408619, 
0.474074/\[Eta]s^1.04348 + 0.308449/\[Eta]s^0.899395 - 
 1.18519/\[Eta]s^0.521739 - 1.21016/\[Eta]s^0.422989 + 
 3.79259 \[Eta]s^0.130435 + 1.5683 \[Eta]s^0.145649 - 
 3.04762 \[Eta]s^0.26087 - 0.700444 \[Eta]s^0.408619, 
0.632099/\[Eta]s^1.04348 - 0.0533741/\[Eta]s^0.899395 + 
 0.790123/\[Eta]s^0.521739 + 0.721717/\[Eta]s^0.422989 - 
 0.632099 \[Eta]s^0.130435 - 0.00886325 \[Eta]s^0.145649 - 
 1.01587 \[Eta]s^0.26087 - 0.43373 \[Eta]s^0.408619, 0., 0., 0., 0.,
 0., 0., -(0.0296296/\[Eta]s^1.04348) + 
 0.0220472/\[Eta]s^0.899395 - 0.00443101/\[Eta]s^0.422989 - 
 0.237037 \[Eta]s^0.130435 + 0.28304 \[Eta]s^0.145649 + 
 0.0634921 \[Eta]s^0.26087 - 
 0.0974811 \[Eta]s^0.408619, -(0.118519/\[Eta]s^1.04348) - 
 0.0402542/\[Eta]s^0.899395 - 0.258617/\[Eta]s^0.422989 - 
 0.948148 \[Eta]s^0.130435 + 2.10475 \[Eta]s^0.145649 + 
 1.01587 \[Eta]s^0.26087 - 1.75508 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 - 0.0430965/\[Eta]s^0.899395 - 
 0.0110623/\[Eta]s^0.422989 + 0.00392666 \[Eta]s^0.145649 + 
 0.00578765 \[Eta]s^0.408619, 0., 
0.711111/\[Eta]s^1.04348 - 0.689543/\[Eta]s^0.899395 - 
 0.176997/\[Eta]s^0.422989 + 0.0628265 \[Eta]s^0.145649 + 
 0.0926024 \[Eta]s^0.408619, -(0.0296296/\[Eta]s^1.04348) + 
 0.0220472/\[Eta]s^0.899395 - 0.00443101/\[Eta]s^0.422989 - 
 0.237037 \[Eta]s^0.130435 + 0.28304 \[Eta]s^0.145649 + 
 0.0634921 \[Eta]s^0.26087 - 
 0.0974811 \[Eta]s^0.408619, -(0.118519/\[Eta]s^1.04348) - 
 0.0402542/\[Eta]s^0.899395 - 0.258617/\[Eta]s^0.422989 - 
 0.948148 \[Eta]s^0.130435 + 2.10475 \[Eta]s^0.145649 + 
 1.01587 \[Eta]s^0.26087 - 1.75508 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 - 0.0430965/\[Eta]s^0.899395 - 
 0.0110623/\[Eta]s^0.422989 + 0.00392666 \[Eta]s^0.145649 + 
 0.00578765 \[Eta]s^0.408619, 0., 
0.711111/\[Eta]s^1.04348 - 0.689543/\[Eta]s^0.899395 - 
 0.176997/\[Eta]s^0.422989 + 0.0628265 \[Eta]s^0.145649 + 
 0.0926024 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
 0., 0., 0., 0., 0., 0., 
0.}, {-(0.177778/\[Eta]s^1.04348) + 0.268664/\[Eta]s^0.899395 - 
 0.111111/\[Eta]s^0.521739 + 0.0185611/\[Eta]s^0.422989 + 
 0.177778 \[Eta]s^0.130435 - 0.235077 \[Eta]s^0.145649 + 
 0.047619 \[Eta]s^0.26087 + 
 0.0113443 \[Eta]s^0.408619, -(0.237037/\[Eta]s^1.04348) + 
 0.152545/\[Eta]s^0.899395 + 0.0740741/\[Eta]s^0.521739 - 
 0.0149437/\[Eta]s^0.422989 - 0.0296296 \[Eta]s^0.130435 + 
 0.0270847 \[Eta]s^0.145649 + 0.015873 \[Eta]s^0.26087 + 
 0.0120336 \[Eta]s^0.408619, -(0.711111/\[Eta]s^1.04348) + 
 1.89021/\[Eta]s^0.899395 - 1.77778/\[Eta]s^0.521739 + 
 0.351502/\[Eta]s^0.422989 + 0.711111 \[Eta]s^0.130435 - 
 1.47757 \[Eta]s^0.145649 + 0.761905 \[Eta]s^0.26087 + 
 0.251727 \[Eta]s^0.408619, -(0.948148/\[Eta]s^1.04348) - 
 0.327083/\[Eta]s^0.899395 + 1.18519/\[Eta]s^0.521739 - 
 0.209629/\[Eta]s^0.422989 - 0.118519 \[Eta]s^0.130435 + 
 0.00835051 \[Eta]s^0.145649 + 0.253968 \[Eta]s^0.26087 + 
 0.155875 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 
0., -(0.177778/\[Eta]s^1.04348) + 0.268664/\[Eta]s^0.899395 - 
 0.111111/\[Eta]s^0.521739 + 0.0185611/\[Eta]s^0.422989 + 
 0.177778 \[Eta]s^0.130435 - 0.235077 \[Eta]s^0.145649 + 
 0.047619 \[Eta]s^0.26087 + 
 0.0113443 \[Eta]s^0.408619, -(0.237037/\[Eta]s^1.04348) + 
 0.152545/\[Eta]s^0.899395 + 0.0740741/\[Eta]s^0.521739 - 
 0.0149437/\[Eta]s^0.422989 - 0.0296296 \[Eta]s^0.130435 + 
 0.0270847 \[Eta]s^0.145649 + 0.015873 \[Eta]s^0.26087 + 
 0.0120336 \[Eta]s^0.408619, -(0.711111/\[Eta]s^1.04348) + 
 1.89021/\[Eta]s^0.899395 - 1.77778/\[Eta]s^0.521739 + 
 0.351502/\[Eta]s^0.422989 + 0.711111 \[Eta]s^0.130435 - 
 1.47757 \[Eta]s^0.145649 + 0.761905 \[Eta]s^0.26087 + 
 0.251727 \[Eta]s^0.408619, -(0.948148/\[Eta]s^1.04348) - 
 0.327083/\[Eta]s^0.899395 + 1.18519/\[Eta]s^0.521739 - 
 0.209629/\[Eta]s^0.422989 - 0.118519 \[Eta]s^0.130435 + 
 0.00835051 \[Eta]s^0.145649 + 0.253968 \[Eta]s^0.26087 + 
 0.155875 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 
0.711111/\[Eta]s^1.04348 + 0.268664/\[Eta]s^0.899395 + 
 0.222222/\[Eta]s^0.521739 + 0.0185611/\[Eta]s^0.422989 - 
 0.711111 \[Eta]s^0.130435 - 0.235077 \[Eta]s^0.145649 - 
 0.285714 \[Eta]s^0.26087 + 0.0113443 \[Eta]s^0.408619, 
0.948148/\[Eta]s^1.04348 + 0.152545/\[Eta]s^0.899395 - 
 0.148148/\[Eta]s^0.521739 - 0.0149437/\[Eta]s^0.422989 + 
 0.118519 \[Eta]s^0.130435 + 0.0270847 \[Eta]s^0.145649 - 
 0.0952381 \[Eta]s^0.26087 + 0.0120336 \[Eta]s^0.408619, 
2.84444/\[Eta]s^1.04348 + 1.89021/\[Eta]s^0.899395 + 
 3.55556/\[Eta]s^0.521739 + 0.351502/\[Eta]s^0.422989 - 
 2.84444 \[Eta]s^0.130435 - 1.47757 \[Eta]s^0.145649 - 
 4.57143 \[Eta]s^0.26087 + 0.251727 \[Eta]s^0.408619, 
3.79259/\[Eta]s^1.04348 - 0.327083/\[Eta]s^0.899395 - 
 2.37037/\[Eta]s^0.521739 - 0.209629/\[Eta]s^0.422989 + 
 0.474074 \[Eta]s^0.130435 + 0.00835051 \[Eta]s^0.145649 - 
 1.52381 \[Eta]s^0.26087 + 0.155875 \[Eta]s^0.408619, 0., 0., 0., 
0., 0., 0., -(0.177778/\[Eta]s^1.04348) + 
 0.135108/\[Eta]s^0.899395 + 0.00128702/\[Eta]s^0.422989 + 
 0.177778 \[Eta]s^0.130435 - 0.266666 \[Eta]s^0.145649 + 
 0.0952381 \[Eta]s^0.26087 + 
 0.0350329 \[Eta]s^0.408619, -(0.711111/\[Eta]s^1.04348) - 
 0.246683/\[Eta]s^0.899395 + 0.0751176/\[Eta]s^0.422989 + 
 0.711111 \[Eta]s^0.130435 - 1.98299 \[Eta]s^0.145649 + 
 1.52381 \[Eta]s^0.26087 + 0.630745 \[Eta]s^0.408619, 
0.266667/\[Eta]s^1.04348 - 0.2641/\[Eta]s^0.899395 + 
 0.00321314/\[Eta]s^0.422989 - 0.0036995 \[Eta]s^0.145649 - 
 0.00207998 \[Eta]s^0.408619, 0., 
4.26667/\[Eta]s^1.04348 - 4.22561/\[Eta]s^0.899395 + 
 0.0514102/\[Eta]s^0.422989 - 0.059192 \[Eta]s^0.145649 - 
 0.0332796 \[Eta]s^0.408619, -(0.177778/\[Eta]s^1.04348) + 
 0.135108/\[Eta]s^0.899395 + 0.00128702/\[Eta]s^0.422989 + 
 0.177778 \[Eta]s^0.130435 - 0.266666 \[Eta]s^0.145649 + 
 0.0952381 \[Eta]s^0.26087 + 
 0.0350329 \[Eta]s^0.408619, -(0.711111/\[Eta]s^1.04348) - 
 0.246683/\[Eta]s^0.899395 + 0.0751176/\[Eta]s^0.422989 + 
 0.711111 \[Eta]s^0.130435 - 1.98299 \[Eta]s^0.145649 + 
 1.52381 \[Eta]s^0.26087 + 0.630745 \[Eta]s^0.408619, 
0.266667/\[Eta]s^1.04348 - 0.2641/\[Eta]s^0.899395 + 
 0.00321314/\[Eta]s^0.422989 - 0.0036995 \[Eta]s^0.145649 - 
 0.00207998 \[Eta]s^0.408619, 0., 
4.26667/\[Eta]s^1.04348 - 4.22561/\[Eta]s^0.899395 + 
 0.0514102/\[Eta]s^0.422989 - 0.059192 \[Eta]s^0.145649 - 
 0.0332796 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
 0., 0., 0., 0., 0., 0., 
0.}, {0.00185185/\[Eta]s^1.04348 - 0.0019798/\[Eta]s^0.899395 - 
 0.00925926/\[Eta]s^0.521739 + 0.0107002/\[Eta]s^0.422989 + 
 0.0148148 \[Eta]s^0.130435 - 0.0126709 \[Eta]s^0.145649 - 
 0.00793651 \[Eta]s^0.26087 + 0.00447955 \[Eta]s^0.408619, 
0.00246914/\[Eta]s^1.04348 - 0.00112412/\[Eta]s^0.899395 + 
 0.00617284/\[Eta]s^0.521739 - 0.00861486/\[Eta]s^0.422989 - 
 0.00246914 \[Eta]s^0.130435 + 0.00145989 \[Eta]s^0.145649 - 
 0.0026455 \[Eta]s^0.26087 + 0.00475174 \[Eta]s^0.408619, 
0.00740741/\[Eta]s^1.04348 - 0.0139291/\[Eta]s^0.899395 - 
 0.148148/\[Eta]s^0.521739 + 0.202637/\[Eta]s^0.422989 + 
 0.0592593 \[Eta]s^0.130435 - 0.0796426 \[Eta]s^0.145649 - 
 0.126984 \[Eta]s^0.26087 + 0.0994003 \[Eta]s^0.408619, 
0.00987654/\[Eta]s^1.04348 + 0.0024103/\[Eta]s^0.899395 + 
 0.0987654/\[Eta]s^0.521739 - 0.120849/\[Eta]s^0.422989 - 
 0.00987654 \[Eta]s^0.130435 + 0.000450101 \[Eta]s^0.145649 - 
 0.042328 \[Eta]s^0.26087 + 0.0615507 \[Eta]s^0.408619, 0., 0., 0., 
0., 0., 0., 
0.00185185/\[Eta]s^1.04348 - 0.0019798/\[Eta]s^0.899395 - 
 0.00925926/\[Eta]s^0.521739 + 0.0107002/\[Eta]s^0.422989 + 
 0.0148148 \[Eta]s^0.130435 - 0.0126709 \[Eta]s^0.145649 - 
 0.00793651 \[Eta]s^0.26087 + 0.00447955 \[Eta]s^0.408619, 
0.00246914/\[Eta]s^1.04348 - 0.00112412/\[Eta]s^0.899395 + 
 0.00617284/\[Eta]s^0.521739 - 0.00861486/\[Eta]s^0.422989 - 
 0.00246914 \[Eta]s^0.130435 + 0.00145989 \[Eta]s^0.145649 - 
 0.0026455 \[Eta]s^0.26087 + 0.00475174 \[Eta]s^0.408619, 
0.00740741/\[Eta]s^1.04348 - 0.0139291/\[Eta]s^0.899395 - 
 0.148148/\[Eta]s^0.521739 + 0.202637/\[Eta]s^0.422989 + 
 0.0592593 \[Eta]s^0.130435 - 0.0796426 \[Eta]s^0.145649 - 
 0.126984 \[Eta]s^0.26087 + 0.0994003 \[Eta]s^0.408619, 
0.00987654/\[Eta]s^1.04348 + 0.0024103/\[Eta]s^0.899395 + 
 0.0987654/\[Eta]s^0.521739 - 0.120849/\[Eta]s^0.422989 - 
 0.00987654 \[Eta]s^0.130435 + 0.000450101 \[Eta]s^0.145649 - 
 0.042328 \[Eta]s^0.26087 + 0.0615507 \[Eta]s^0.408619, 0., 0., 0., 
0., 0., 0., -(0.00740741/\[Eta]s^1.04348) - 
 0.0019798/\[Eta]s^0.899395 + 0.0185185/\[Eta]s^0.521739 + 
 0.0107002/\[Eta]s^0.422989 - 0.0592593 \[Eta]s^0.130435 - 
 0.0126709 \[Eta]s^0.145649 + 0.047619 \[Eta]s^0.26087 + 
 0.00447955 \[Eta]s^0.408619, -(0.00987654/\[Eta]s^1.04348) - 
 0.00112412/\[Eta]s^0.899395 - 0.0123457/\[Eta]s^0.521739 - 
 0.00861486/\[Eta]s^0.422989 + 0.00987654 \[Eta]s^0.130435 + 
 0.00145989 \[Eta]s^0.145649 + 0.015873 \[Eta]s^0.26087 + 
 0.00475174 \[Eta]s^0.408619, -(0.0296296/\[Eta]s^1.04348) - 
 0.0139291/\[Eta]s^0.899395 + 0.296296/\[Eta]s^0.521739 + 
 0.202637/\[Eta]s^0.422989 - 0.237037 \[Eta]s^0.130435 - 
 0.0796426 \[Eta]s^0.145649 + 0.761905 \[Eta]s^0.26087 + 
 0.0994003 \[Eta]s^0.408619, -(0.0395062/\[Eta]s^1.04348) + 
 0.0024103/\[Eta]s^0.899395 - 0.197531/\[Eta]s^0.521739 - 
 0.120849/\[Eta]s^0.422989 + 0.0395062 \[Eta]s^0.130435 + 
 0.000450101 \[Eta]s^0.145649 + 0.253968 \[Eta]s^0.26087 + 
 0.0615507 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 
0.00185185/\[Eta]s^1.04348 - 0.000995619/\[Eta]s^0.899395 + 
 0.000741954/\[Eta]s^0.422989 + 0.0148148 \[Eta]s^0.130435 - 
 0.0143736 \[Eta]s^0.145649 - 0.015873 \[Eta]s^0.26087 + 
 0.0138336 \[Eta]s^0.408619, 
0.00740741/\[Eta]s^1.04348 + 0.00181782/\[Eta]s^0.899395 + 
 0.0433044/\[Eta]s^0.422989 + 0.0592593 \[Eta]s^0.130435 - 
 0.106885 \[Eta]s^0.145649 - 0.253968 \[Eta]s^0.26087 + 
 0.249065 \[Eta]s^0.408619, -(0.00277778/\[Eta]s^1.04348) + 
 0.00194618/\[Eta]s^0.899395 + 0.00185234/\[Eta]s^0.422989 - 
 0.000199407 \[Eta]s^0.145649 - 0.000821327 \[Eta]s^0.408619, 
0., -(0.0444444/\[Eta]s^1.04348) + 0.0311388/\[Eta]s^0.899395 + 
 0.0296374/\[Eta]s^0.422989 - 0.00319051 \[Eta]s^0.145649 - 
 0.0131412 \[Eta]s^0.408619, 
0.00185185/\[Eta]s^1.04348 - 0.000995619/\[Eta]s^0.899395 + 
 0.000741954/\[Eta]s^0.422989 + 0.0148148 \[Eta]s^0.130435 - 
 0.0143736 \[Eta]s^0.145649 - 0.015873 \[Eta]s^0.26087 + 
 0.0138336 \[Eta]s^0.408619, 
0.00740741/\[Eta]s^1.04348 + 0.00181782/\[Eta]s^0.899395 + 
 0.0433044/\[Eta]s^0.422989 + 0.0592593 \[Eta]s^0.130435 - 
 0.106885 \[Eta]s^0.145649 - 0.253968 \[Eta]s^0.26087 + 
 0.249065 \[Eta]s^0.408619, -(0.00277778/\[Eta]s^1.04348) + 
 0.00194618/\[Eta]s^0.899395 + 0.00185234/\[Eta]s^0.422989 - 
 0.000199407 \[Eta]s^0.145649 - 0.000821327 \[Eta]s^0.408619, 
0., -(0.0444444/\[Eta]s^1.04348) + 0.0311388/\[Eta]s^0.899395 + 
 0.0296374/\[Eta]s^0.422989 - 0.00319051 \[Eta]s^0.145649 - 
 0.0131412 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
 0., 0., 0., 0., 0., 0., 
0.}, {0.0111111/\[Eta]s^1.04348 - 0.0207232/\[Eta]s^0.899395 + 
 0.0277778/\[Eta]s^0.521739 - 0.0174711/\[Eta]s^0.422989 - 
 0.0111111 \[Eta]s^0.130435 + 0.0171407 \[Eta]s^0.145649 - 
 0.0119048 \[Eta]s^0.26087 + 0.00518055 \[Eta]s^0.408619, 
0.0148148/\[Eta]s^1.04348 - 0.0117665/\[Eta]s^0.899395 - 
 0.0185185/\[Eta]s^0.521739 + 0.0140661/\[Eta]s^0.422989 + 
 0.00185185 \[Eta]s^0.130435 - 0.00197489 \[Eta]s^0.145649 - 
 0.00396825 \[Eta]s^0.26087 + 0.00549534 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 - 0.145801/\[Eta]s^0.899395 + 
 0.444444/\[Eta]s^0.521739 - 0.330861/\[Eta]s^0.422989 - 
 0.0444444 \[Eta]s^0.130435 + 0.107738 \[Eta]s^0.145649 - 
 0.190476 \[Eta]s^0.26087 + 0.114955 \[Eta]s^0.408619, 
0.0592593/\[Eta]s^1.04348 + 0.0252294/\[Eta]s^0.899395 - 
 0.296296/\[Eta]s^0.521739 + 0.197318/\[Eta]s^0.422989 + 
 0.00740741 \[Eta]s^0.130435 - 0.000608881 \[Eta]s^0.145649 - 
 0.0634921 \[Eta]s^0.26087 + 0.0711828 \[Eta]s^0.408619, 0., 0., 0.,
 0., 0., 0., 
0.0111111/\[Eta]s^1.04348 - 0.0207232/\[Eta]s^0.899395 + 
 0.0277778/\[Eta]s^0.521739 - 0.0174711/\[Eta]s^0.422989 - 
 0.0111111 \[Eta]s^0.130435 + 0.0171407 \[Eta]s^0.145649 - 
 0.0119048 \[Eta]s^0.26087 + 0.00518055 \[Eta]s^0.408619, 
0.0148148/\[Eta]s^1.04348 - 0.0117665/\[Eta]s^0.899395 - 
 0.0185185/\[Eta]s^0.521739 + 0.0140661/\[Eta]s^0.422989 + 
 0.00185185 \[Eta]s^0.130435 - 0.00197489 \[Eta]s^0.145649 - 
 0.00396825 \[Eta]s^0.26087 + 0.00549534 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 - 0.145801/\[Eta]s^0.899395 + 
 0.444444/\[Eta]s^0.521739 - 0.330861/\[Eta]s^0.422989 - 
 0.0444444 \[Eta]s^0.130435 + 0.107738 \[Eta]s^0.145649 - 
 0.190476 \[Eta]s^0.26087 + 0.114955 \[Eta]s^0.408619, 
0.0592593/\[Eta]s^1.04348 + 0.0252294/\[Eta]s^0.899395 - 
 0.296296/\[Eta]s^0.521739 + 0.197318/\[Eta]s^0.422989 + 
 0.00740741 \[Eta]s^0.130435 - 0.000608881 \[Eta]s^0.145649 - 
 0.0634921 \[Eta]s^0.26087 + 0.0711828 \[Eta]s^0.408619, 0., 0., 0.,
 0., 0., 0., -(0.0444444/\[Eta]s^1.04348) - 
 0.0207232/\[Eta]s^0.899395 - 0.0555556/\[Eta]s^0.521739 - 
 0.0174711/\[Eta]s^0.422989 + 0.0444444 \[Eta]s^0.130435 + 
 0.0171407 \[Eta]s^0.145649 + 0.0714286 \[Eta]s^0.26087 + 
 0.00518055 \[Eta]s^0.408619, -(0.0592593/\[Eta]s^1.04348) - 
 0.0117665/\[Eta]s^0.899395 + 0.037037/\[Eta]s^0.521739 + 
 0.0140661/\[Eta]s^0.422989 - 0.00740741 \[Eta]s^0.130435 - 
 0.00197489 \[Eta]s^0.145649 + 0.0238095 \[Eta]s^0.26087 + 
 0.00549534 \[Eta]s^0.408619, -(0.177778/\[Eta]s^1.04348) - 
 0.145801/\[Eta]s^0.899395 - 0.888889/\[Eta]s^0.521739 - 
 0.330861/\[Eta]s^0.422989 + 0.177778 \[Eta]s^0.130435 + 
 0.107738 \[Eta]s^0.145649 + 1.14286 \[Eta]s^0.26087 + 
 0.114955 \[Eta]s^0.408619, -(0.237037/\[Eta]s^1.04348) + 
 0.0252294/\[Eta]s^0.899395 + 0.592593/\[Eta]s^0.521739 + 
 0.197318/\[Eta]s^0.422989 - 0.0296296 \[Eta]s^0.130435 - 
 0.000608881 \[Eta]s^0.145649 + 0.380952 \[Eta]s^0.26087 + 
 0.0711828 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 
0.0111111/\[Eta]s^1.04348 - 0.0104214/\[Eta]s^0.899395 - 
 0.00121144/\[Eta]s^0.422989 - 0.0111111 \[Eta]s^0.130435 + 
 0.019444 \[Eta]s^0.145649 - 0.0238095 \[Eta]s^0.26087 + 
 0.0159984 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 + 0.0190277/\[Eta]s^0.899395 - 
 0.0707064/\[Eta]s^0.422989 - 0.0444444 \[Eta]s^0.130435 + 
 0.144591 \[Eta]s^0.145649 - 0.380952 \[Eta]s^0.26087 + 
 0.288041 \[Eta]s^0.408619, -(0.0166667/\[Eta]s^1.04348) + 
 0.0203712/\[Eta]s^0.899395 - 0.00302445/\[Eta]s^0.422989 + 
 0.00026975 \[Eta]s^0.145649 - 0.000949857 \[Eta]s^0.408619, 
0., -(0.266667/\[Eta]s^1.04348) + 0.32594/\[Eta]s^0.899395 - 
 0.0483912/\[Eta]s^0.422989 + 0.00431601 \[Eta]s^0.145649 - 
 0.0151977 \[Eta]s^0.408619, 
0.0111111/\[Eta]s^1.04348 - 0.0104214/\[Eta]s^0.899395 - 
 0.00121144/\[Eta]s^0.422989 - 0.0111111 \[Eta]s^0.130435 + 
 0.019444 \[Eta]s^0.145649 - 0.0238095 \[Eta]s^0.26087 + 
 0.0159984 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 + 0.0190277/\[Eta]s^0.899395 - 
 0.0707064/\[Eta]s^0.422989 - 0.0444444 \[Eta]s^0.130435 + 
 0.144591 \[Eta]s^0.145649 - 0.380952 \[Eta]s^0.26087 + 
 0.288041 \[Eta]s^0.408619, -(0.0166667/\[Eta]s^1.04348) + 
 0.0203712/\[Eta]s^0.899395 - 0.00302445/\[Eta]s^0.422989 + 
 0.00026975 \[Eta]s^0.145649 - 0.000949857 \[Eta]s^0.408619, 
0., -(0.266667/\[Eta]s^1.04348) + 0.32594/\[Eta]s^0.899395 - 
 0.0483912/\[Eta]s^0.422989 + 0.00431601 \[Eta]s^0.145649 - 
 0.0151977 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
 0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., -(0.184004/\[Eta]s^1.41409) + 1.33333/\[Eta]s^1.04348 - 
 0.138333/\[Eta]s^0.631486 - 0.01044/\[Eta]s^0.0641663 - 
 0.000555472 \[Eta]s^0.718442, -(0.0197114/\[Eta]s^1.41409) + 
 0.0411833/\[Eta]s^0.631486 - 0.0173256/\[Eta]s^0.0641663 - 
 0.00414625 \[Eta]s^0.718442, -(0.0700432/\[Eta]s^1.41409) + 
 0.26329/\[Eta]s^0.631486 - 0.26329/\[Eta]s^0.0641663 + 
 0.0700432 \[Eta]s^0.718442, -(0.522829/\[Eta]s^1.41409) + 
 0.436941/\[Eta]s^0.631486 + 0.0783842/\[Eta]s^0.0641663 + 
 0.00750335 \[Eta]s^0.718442, -(10.6556/\[Eta]s^1.41409) + 
 21.3333/\[Eta]s^1.04348 - 13.066/\[Eta]s^0.631486 + 
 3.54448/\[Eta]s^0.0641663 - 1.15624 \[Eta]s^0.718442, 
7.10373/\[Eta]s^1.41409 - 4.35533/\[Eta]s^0.631486 - 
 2.36299/\[Eta]s^0.0641663 - 0.385414 \[Eta]s^0.718442, 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., -(0.0887013/\[Eta]s^1.41409) + 0.185325/\[Eta]s^0.631486 - 
 0.0779654/\[Eta]s^0.0641663 - 
 0.0186581 \[Eta]s^0.718442, -(0.00950209/\[Eta]s^1.41409) - 
 0.0551731/\[Eta]s^0.631486 - 0.129387/\[Eta]s^0.0641663 + 
 1.33333 \[Eta]s^0.130435 - 
 0.139271 \[Eta]s^0.718442, -(0.0337651/\[Eta]s^1.41409) - 
 0.352729/\[Eta]s^0.631486 - 1.96623/\[Eta]s^0.0641663 + 
 2.35273 \[Eta]s^0.718442, -(0.252035/\[Eta]s^1.41409) - 
 0.585368/\[Eta]s^0.631486 + 0.585368/\[Eta]s^0.0641663 + 
 0.252035 \[Eta]s^0.718442, -(5.13664/\[Eta]s^1.41409) + 
 17.5044/\[Eta]s^0.631486 + 26.47/\[Eta]s^0.0641663 - 
 38.8378 \[Eta]s^0.718442, 
3.42443/\[Eta]s^1.41409 + 5.83482/\[Eta]s^0.631486 - 
 17.6467/\[Eta]s^0.0641663 + 21.3333 \[Eta]s^0.130435 - 
 12.9459 \[Eta]s^0.718442, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 
0.188382/\[Eta]s^1.41409 - 0.333333/\[Eta]s^1.04348 + 
 0.121878/\[Eta]s^0.631486 + 0.0268956/\[Eta]s^0.0641663 - 
 0.00382223 \[Eta]s^0.718442, 
0.0201804/\[Eta]s^1.41409 - 0.0362843/\[Eta]s^0.631486 + 
 0.0446345/\[Eta]s^0.0641663 - 0.0285305 \[Eta]s^0.718442, 
0.0717096/\[Eta]s^1.41409 - 0.23197/\[Eta]s^0.631486 + 
 0.67829/\[Eta]s^0.0641663 + 0.48197 \[Eta]s^0.718442, 
0.535267/\[Eta]s^1.41409 - 0.384964/\[Eta]s^0.631486 - 
 0.201934/\[Eta]s^0.0641663 + 0.0516309 \[Eta]s^0.718442, 
10.9091/\[Eta]s^1.41409 - 5.33333/\[Eta]s^1.04348 + 
 11.5117/\[Eta]s^0.631486 - 9.13133/\[Eta]s^0.0641663 - 
 7.95614 \[Eta]s^0.718442, -(7.27274/\[Eta]s^1.41409) + 
 3.83723/\[Eta]s^0.631486 + 6.08755/\[Eta]s^0.0641663 - 
 2.65205 \[Eta]s^0.718442, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 
0.235747/\[Eta]s^1.41409 - 0.308214/\[Eta]s^0.631486 + 
 0.0559198/\[Eta]s^0.0641663 + 0.0165478 \[Eta]s^0.718442, 
0.0252543/\[Eta]s^1.41409 + 0.0917586/\[Eta]s^0.631486 + 
 0.0928013/\[Eta]s^0.0641663 - 0.333333 \[Eta]s^0.130435 + 
 0.123519 \[Eta]s^0.718442, 
0.0897395/\[Eta]s^1.41409 + 0.586625/\[Eta]s^0.631486 + 
 1.41026/\[Eta]s^0.0641663 - 2.08662 \[Eta]s^0.718442, 
0.669849/\[Eta]s^1.41409 + 0.973529/\[Eta]s^0.631486 - 
 0.419849/\[Eta]s^0.0641663 - 0.223529 \[Eta]s^0.718442, 
13.652/\[Eta]s^1.41409 - 29.1117/\[Eta]s^0.631486 - 
 18.9853/\[Eta]s^0.0641663 + 
 34.4451 \[Eta]s^0.718442, -(9.10131/\[Eta]s^1.41409) - 
 9.70391/\[Eta]s^0.631486 + 12.6569/\[Eta]s^0.0641663 - 
 5.33333 \[Eta]s^0.130435 + 11.4817 \[Eta]s^0.718442, 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0.0115003/\[Eta]s^1.41409 - 0.0208333/\[Eta]s^1.04348 + 
 0.00864584/\[Eta]s^0.631486 + 0.000652501/\[Eta]s^0.0641663 + 
 0.000034717 \[Eta]s^0.718442, 
0.00123196/\[Eta]s^1.41409 - 0.00257396/\[Eta]s^0.631486 + 
 0.00108285/\[Eta]s^0.0641663 + 0.000259141 \[Eta]s^0.718442, 
0.0043777/\[Eta]s^1.41409 - 0.0164556/\[Eta]s^0.631486 + 
 0.0164556/\[Eta]s^0.0641663 - 0.0043777 \[Eta]s^0.718442, 
0.0326768/\[Eta]s^1.41409 - 0.0273088/\[Eta]s^0.631486 - 
 0.00489901/\[Eta]s^0.0641663 - 0.000468959 \[Eta]s^0.718442, 
0.665975/\[Eta]s^1.41409 - 0.333333/\[Eta]s^1.04348 + 
 0.816624/\[Eta]s^0.631486 - 0.22153/\[Eta]s^0.0641663 + 
 0.0722651 \[Eta]s^0.718442, -(0.443983/\[Eta]s^1.41409) + 
 0.272208/\[Eta]s^0.631486 + 0.147687/\[Eta]s^0.0641663 + 
 0.0240884 \[Eta]s^0.718442, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 
0.00554383/\[Eta]s^1.41409 - 0.0115828/\[Eta]s^0.631486 + 
 0.00487284/\[Eta]s^0.0641663 + 0.00116613 \[Eta]s^0.718442, 
0.000593881/\[Eta]s^1.41409 + 0.00344832/\[Eta]s^0.631486 + 
 0.00808667/\[Eta]s^0.0641663 - 0.0208333 \[Eta]s^0.130435 + 
 0.00870446 \[Eta]s^0.718442, 
0.00211032/\[Eta]s^1.41409 + 0.0220456/\[Eta]s^0.631486 + 
 0.12289/\[Eta]s^0.0641663 - 0.147046 \[Eta]s^0.718442, 
0.0157522/\[Eta]s^1.41409 + 0.0365855/\[Eta]s^0.631486 - 
 0.0365855/\[Eta]s^0.0641663 - 0.0157522 \[Eta]s^0.718442, 
0.32104/\[Eta]s^1.41409 - 1.09403/\[Eta]s^0.631486 - 
 1.65437/\[Eta]s^0.0641663 + 
 2.42736 \[Eta]s^0.718442, -(0.214027/\[Eta]s^1.41409) - 
 0.364676/\[Eta]s^0.631486 + 1.10292/\[Eta]s^0.0641663 - 
 0.333333 \[Eta]s^0.130435 + 0.80912 \[Eta]s^0.718442, 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 
0.}, {0.00954845/\[Eta]s^0.899395 - 0.0235002/\[Eta]s^0.422989 - 
 0.266667 \[Eta]s^0.130435 + 0.282162 \[Eta]s^0.145649 + 
 0.047619 \[Eta]s^0.26087 - 0.0491623 \[Eta]s^0.408619, 
0.00542153/\[Eta]s^0.899395 + 0.0189202/\[Eta]s^0.422989 + 
 0.0444444 \[Eta]s^0.130435 - 0.0325096 \[Eta]s^0.145649 + 
 0.015873 \[Eta]s^0.26087 - 0.0521496 \[Eta]s^0.408619, 
0.0671792/\[Eta]s^0.899395 - 0.445037/\[Eta]s^0.422989 - 
 1.06667 \[Eta]s^0.130435 + 1.77352 \[Eta]s^0.145649 + 
 0.761905 \[Eta]s^0.26087 - 
 1.0909 \[Eta]s^0.408619, -(0.0116247/\[Eta]s^0.899395) + 
 0.265411/\[Eta]s^0.422989 + 0.177778 \[Eta]s^0.130435 - 
 0.0100231 \[Eta]s^0.145649 + 0.253968 \[Eta]s^0.26087 - 
 0.675509 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 
0.00954845/\[Eta]s^0.899395 - 0.0235002/\[Eta]s^0.422989 - 
 0.266667 \[Eta]s^0.130435 + 0.282162 \[Eta]s^0.145649 + 
 0.047619 \[Eta]s^0.26087 - 0.0491623 \[Eta]s^0.408619, 
0.00542153/\[Eta]s^0.899395 + 0.0189202/\[Eta]s^0.422989 + 
 0.0444444 \[Eta]s^0.130435 - 0.0325096 \[Eta]s^0.145649 + 
 0.015873 \[Eta]s^0.26087 - 0.0521496 \[Eta]s^0.408619, 
0.0671792/\[Eta]s^0.899395 - 0.445037/\[Eta]s^0.422989 - 
 1.06667 \[Eta]s^0.130435 + 1.77352 \[Eta]s^0.145649 + 
 0.761905 \[Eta]s^0.26087 - 
 1.0909 \[Eta]s^0.408619, -(0.0116247/\[Eta]s^0.899395) + 
 0.265411/\[Eta]s^0.422989 + 0.177778 \[Eta]s^0.130435 - 
 0.0100231 \[Eta]s^0.145649 + 0.253968 \[Eta]s^0.26087 - 
 0.675509 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 
0.00954845/\[Eta]s^0.899395 - 0.0235002/\[Eta]s^0.422989 - 
 0.266667 \[Eta]s^0.130435 + 0.282162 \[Eta]s^0.145649 + 
 0.047619 \[Eta]s^0.26087 - 0.0491623 \[Eta]s^0.408619, 
0.00542153/\[Eta]s^0.899395 + 0.0189202/\[Eta]s^0.422989 + 
 0.0444444 \[Eta]s^0.130435 - 0.0325096 \[Eta]s^0.145649 + 
 0.015873 \[Eta]s^0.26087 - 0.0521496 \[Eta]s^0.408619, 
0.0671792/\[Eta]s^0.899395 - 0.445037/\[Eta]s^0.422989 - 
 1.06667 \[Eta]s^0.130435 + 1.77352 \[Eta]s^0.145649 + 
 0.761905 \[Eta]s^0.26087 - 
 1.0909 \[Eta]s^0.408619, -(0.0116247/\[Eta]s^0.899395) + 
 0.265411/\[Eta]s^0.422989 + 0.177778 \[Eta]s^0.130435 - 
 0.0100231 \[Eta]s^0.145649 + 0.253968 \[Eta]s^0.26087 - 
 0.675509 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 
0.0048018/\[Eta]s^0.899395 - 0.0016295/\[Eta]s^0.422989 + 
 1.06667 \[Eta]s^0.130435 + 0.320077 \[Eta]s^0.145649 - 
 0.238095 \[Eta]s^0.26087 - 
 0.151821 \[Eta]s^0.408619, -(0.00876724/\[Eta]s^0.899395) - 
 0.0951063/\[Eta]s^0.422989 + 4.26667 \[Eta]s^0.130435 + 
 2.38017 \[Eta]s^0.145649 - 3.80952 \[Eta]s^0.26087 - 
 2.73344 \[Eta]s^0.408619, -(0.00938627/\[Eta]s^0.899395) - 
 0.00406815/\[Eta]s^0.422989 + 0.00444049 \[Eta]s^0.145649 + 
 0.00901393 \[Eta]s^0.408619, 
0., -(0.15018/\[Eta]s^0.899395) - 0.0650904/\[Eta]s^0.422989 + 
 0.0710478 \[Eta]s^0.145649 + 0.144223 \[Eta]s^0.408619, 
0.0048018/\[Eta]s^0.899395 - 0.0016295/\[Eta]s^0.422989 - 
 0.266667 \[Eta]s^0.130435 + 0.320077 \[Eta]s^0.145649 + 
 0.0952381 \[Eta]s^0.26087 - 
 0.151821 \[Eta]s^0.408619, -(0.00876724/\[Eta]s^0.899395) - 
 0.0951063/\[Eta]s^0.422989 - 1.06667 \[Eta]s^0.130435 + 
 2.38017 \[Eta]s^0.145649 + 1.52381 \[Eta]s^0.26087 - 
 2.73344 \[Eta]s^0.408619, -(0.00938627/\[Eta]s^0.899395) - 
 0.00406815/\[Eta]s^0.422989 + 0.00444049 \[Eta]s^0.145649 + 
 0.00901393 \[Eta]s^0.408619, 
0., -(0.15018/\[Eta]s^0.899395) - 0.0650904/\[Eta]s^0.422989 + 
 0.0710478 \[Eta]s^0.145649 + 0.144223 \[Eta]s^0.408619, 0., 0., 0.,
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0.}, {-(0.00114709/\[Eta]s^0.899395) + 
 0.00273808/\[Eta]s^0.422989 + 0.0166667 \[Eta]s^0.130435 - 
 0.0138954 \[Eta]s^0.145649 - 0.0119048 \[Eta]s^0.26087 + 
 0.00754251 \[Eta]s^0.408619, -(0.000651308/\[Eta]s^0.899395) - 
 0.00220445/\[Eta]s^0.422989 - 0.00277778 \[Eta]s^0.130435 + 
 0.00160097 \[Eta]s^0.145649 - 0.00396825 \[Eta]s^0.26087 + 
 0.00800081 \[Eta]s^0.408619, -(0.00807048/\[Eta]s^0.899395) + 
 0.0518527/\[Eta]s^0.422989 + 0.0666667 \[Eta]s^0.130435 - 
 0.0873392 \[Eta]s^0.145649 - 0.190476 \[Eta]s^0.26087 + 
 0.167367 \[Eta]s^0.408619, 
0.00139652/\[Eta]s^0.899395 - 0.0309238/\[Eta]s^0.422989 - 
 0.0111111 \[Eta]s^0.130435 + 0.000493599 \[Eta]s^0.145649 - 
 0.0634921 \[Eta]s^0.26087 + 0.103637 \[Eta]s^0.408619, 0., 0., 0., 
0., 0., 0., -(0.00114709/\[Eta]s^0.899395) + 
 0.00273808/\[Eta]s^0.422989 + 0.0166667 \[Eta]s^0.130435 - 
 0.0138954 \[Eta]s^0.145649 - 0.0119048 \[Eta]s^0.26087 + 
 0.00754251 \[Eta]s^0.408619, -(0.000651308/\[Eta]s^0.899395) - 
 0.00220445/\[Eta]s^0.422989 - 0.00277778 \[Eta]s^0.130435 + 
 0.00160097 \[Eta]s^0.145649 - 0.00396825 \[Eta]s^0.26087 + 
 0.00800081 \[Eta]s^0.408619, -(0.00807048/\[Eta]s^0.899395) + 
 0.0518527/\[Eta]s^0.422989 + 0.0666667 \[Eta]s^0.130435 - 
 0.0873392 \[Eta]s^0.145649 - 0.190476 \[Eta]s^0.26087 + 
 0.167367 \[Eta]s^0.408619, 
0.00139652/\[Eta]s^0.899395 - 0.0309238/\[Eta]s^0.422989 - 
 0.0111111 \[Eta]s^0.130435 + 0.000493599 \[Eta]s^0.145649 - 
 0.0634921 \[Eta]s^0.26087 + 0.103637 \[Eta]s^0.408619, 0., 0., 0., 
0., 0., 0., -(0.00114709/\[Eta]s^0.899395) + 
 0.00273808/\[Eta]s^0.422989 + 0.0166667 \[Eta]s^0.130435 - 
 0.0138954 \[Eta]s^0.145649 - 0.0119048 \[Eta]s^0.26087 + 
 0.00754251 \[Eta]s^0.408619, -(0.000651308/\[Eta]s^0.899395) - 
 0.00220445/\[Eta]s^0.422989 - 0.00277778 \[Eta]s^0.130435 + 
 0.00160097 \[Eta]s^0.145649 - 0.00396825 \[Eta]s^0.26087 + 
 0.00800081 \[Eta]s^0.408619, -(0.00807048/\[Eta]s^0.899395) + 
 0.0518527/\[Eta]s^0.422989 + 0.0666667 \[Eta]s^0.130435 - 
 0.0873392 \[Eta]s^0.145649 - 0.190476 \[Eta]s^0.26087 + 
 0.167367 \[Eta]s^0.408619, 
0.00139652/\[Eta]s^0.899395 - 0.0309238/\[Eta]s^0.422989 - 
 0.0111111 \[Eta]s^0.130435 + 0.000493599 \[Eta]s^0.145649 - 
 0.0634921 \[Eta]s^0.26087 + 0.103637 \[Eta]s^0.408619, 0., 0., 0., 
0., 0., 0., -(0.000576857/\[Eta]s^0.899395) + 
 0.000189858/\[Eta]s^0.422989 - 0.0666667 \[Eta]s^0.130435 - 
 0.0157626 \[Eta]s^0.145649 + 0.0595238 \[Eta]s^0.26087 + 
 0.0232925 \[Eta]s^0.408619, 
0.00105324/\[Eta]s^0.899395 + 0.0110811/\[Eta]s^0.422989 - 
 0.266667 \[Eta]s^0.130435 - 0.117215 \[Eta]s^0.145649 + 
 0.952381 \[Eta]s^0.26087 + 0.419366 \[Eta]s^0.408619, 
0.00112761/\[Eta]s^0.899395 + 0.000473993/\[Eta]s^0.422989 - 
 0.000218677 \[Eta]s^0.145649 - 0.00138292 \[Eta]s^0.408619, 0., 
0.0180417/\[Eta]s^0.899395 + 0.00758389/\[Eta]s^0.422989 - 
 0.00349884 \[Eta]s^0.145649 - 
 0.0221267 \[Eta]s^0.408619, -(0.000576857/\[Eta]s^0.899395) + 
 0.000189858/\[Eta]s^0.422989 + 0.0166667 \[Eta]s^0.130435 - 
 0.0157626 \[Eta]s^0.145649 - 0.0238095 \[Eta]s^0.26087 + 
 0.0232925 \[Eta]s^0.408619, 
0.00105324/\[Eta]s^0.899395 + 0.0110811/\[Eta]s^0.422989 + 
 0.0666667 \[Eta]s^0.130435 - 0.117215 \[Eta]s^0.145649 - 
 0.380952 \[Eta]s^0.26087 + 0.419366 \[Eta]s^0.408619, 
0.00112761/\[Eta]s^0.899395 + 0.000473993/\[Eta]s^0.422989 - 
 0.000218677 \[Eta]s^0.145649 - 0.00138292 \[Eta]s^0.408619, 0., 
0.0180417/\[Eta]s^0.899395 + 0.00758389/\[Eta]s^0.422989 - 
 0.00349884 \[Eta]s^0.145649 - 0.0221267 \[Eta]s^0.408619, 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0.}, {0.177778/\[Eta]s^1.04348 - 0.247694/\[Eta]s^0.899395 + 
 0.0684311/\[Eta]s^0.422989 - 0.177778 \[Eta]s^0.130435 + 
 0.222019 \[Eta]s^0.145649 - 0.0427553 \[Eta]s^0.408619, 
0.237037/\[Eta]s^1.04348 - 0.140639/\[Eta]s^0.899395 - 
 0.0550944/\[Eta]s^0.422989 + 0.0296296 \[Eta]s^0.130435 - 
 0.0255801 \[Eta]s^0.145649 - 0.0453533 \[Eta]s^0.408619, 
0.711111/\[Eta]s^1.04348 - 1.74268/\[Eta]s^0.899395 + 
 1.29592/\[Eta]s^0.422989 - 0.711111 \[Eta]s^0.130435 + 
 1.39549 \[Eta]s^0.145649 - 0.948731 \[Eta]s^0.408619, 
0.948148/\[Eta]s^1.04348 + 0.301554/\[Eta]s^0.899395 - 
 0.77286/\[Eta]s^0.422989 + 0.118519 \[Eta]s^0.130435 - 
 0.00788665 \[Eta]s^0.145649 - 0.587474 \[Eta]s^0.408619, 0., 0., 
0., 0., 0., 0., 
0.177778/\[Eta]s^1.04348 - 0.247694/\[Eta]s^0.899395 + 
 0.0684311/\[Eta]s^0.422989 - 0.177778 \[Eta]s^0.130435 + 
 0.222019 \[Eta]s^0.145649 - 0.0427553 \[Eta]s^0.408619, 
0.237037/\[Eta]s^1.04348 - 0.140639/\[Eta]s^0.899395 - 
 0.0550944/\[Eta]s^0.422989 + 0.0296296 \[Eta]s^0.130435 - 
 0.0255801 \[Eta]s^0.145649 - 0.0453533 \[Eta]s^0.408619, 
0.711111/\[Eta]s^1.04348 - 1.74268/\[Eta]s^0.899395 + 
 1.29592/\[Eta]s^0.422989 - 0.711111 \[Eta]s^0.130435 + 
 1.39549 \[Eta]s^0.145649 - 0.948731 \[Eta]s^0.408619, 
0.948148/\[Eta]s^1.04348 + 0.301554/\[Eta]s^0.899395 - 
 0.77286/\[Eta]s^0.422989 + 0.118519 \[Eta]s^0.130435 - 
 0.00788665 \[Eta]s^0.145649 - 0.587474 \[Eta]s^0.408619, 0., 0., 
0., 0., 0., 0., 
0.177778/\[Eta]s^1.04348 - 0.247694/\[Eta]s^0.899395 + 
 0.0684311/\[Eta]s^0.422989 - 0.177778 \[Eta]s^0.130435 + 
 0.222019 \[Eta]s^0.145649 - 0.0427553 \[Eta]s^0.408619, 
0.237037/\[Eta]s^1.04348 - 0.140639/\[Eta]s^0.899395 - 
 0.0550944/\[Eta]s^0.422989 + 0.0296296 \[Eta]s^0.130435 - 
 0.0255801 \[Eta]s^0.145649 - 0.0453533 \[Eta]s^0.408619, 
0.711111/\[Eta]s^1.04348 - 1.74268/\[Eta]s^0.899395 + 
 1.29592/\[Eta]s^0.422989 - 0.711111 \[Eta]s^0.130435 + 
 1.39549 \[Eta]s^0.145649 - 0.948731 \[Eta]s^0.408619, 
0.948148/\[Eta]s^1.04348 + 0.301554/\[Eta]s^0.899395 - 
 0.77286/\[Eta]s^0.422989 + 0.118519 \[Eta]s^0.130435 - 
 0.00788665 \[Eta]s^0.145649 - 0.587474 \[Eta]s^0.408619, 0., 0., 
0., 0., 0., 
0., -(0.711111/\[Eta]s^1.04348) - 0.124562/\[Eta]s^0.899395 + 
 0.004745/\[Eta]s^0.422989 + 0.711111 \[Eta]s^0.130435 + 
 0.251853 \[Eta]s^0.145649 - 
 0.132035 \[Eta]s^0.408619, -(2.84444/\[Eta]s^1.04348) + 
 0.227429/\[Eta]s^0.899395 + 0.276944/\[Eta]s^0.422989 + 
 2.84444 \[Eta]s^0.130435 + 1.87284 \[Eta]s^0.145649 - 
 2.37721 \[Eta]s^0.408619, 
1.06667/\[Eta]s^1.04348 + 0.243487/\[Eta]s^0.899395 - 
 0.338442/\[Eta]s^0.631486 + 0.0118462/\[Eta]s^0.422989 + 
 0.003494 \[Eta]s^0.145649 + 0.0078392 \[Eta]s^0.408619 + 
 0.00510843 \[Eta]s^0.718442, 
0.644157/\[Eta]s^0.631486 - 0.644157 \[Eta]s^0.718442, 
17.0667/\[Eta]s^1.04348 + 3.8958/\[Eta]s^0.899395 - 
 31.9668/\[Eta]s^0.631486 + 0.189539/\[Eta]s^0.422989 + 
 0.0559039 \[Eta]s^0.145649 + 0.125427 \[Eta]s^0.408619 + 
 10.6334 \[Eta]s^0.718442, 
0.177778/\[Eta]s^1.04348 - 0.124562/\[Eta]s^0.899395 + 
 0.004745/\[Eta]s^0.422989 - 0.177778 \[Eta]s^0.130435 + 
 0.251853 \[Eta]s^0.145649 - 0.132035 \[Eta]s^0.408619, 
0.711111/\[Eta]s^1.04348 + 0.227429/\[Eta]s^0.899395 + 
 0.276944/\[Eta]s^0.422989 - 0.711111 \[Eta]s^0.130435 + 
 1.87284 \[Eta]s^0.145649 - 
 2.37721 \[Eta]s^0.408619, -(0.266667/\[Eta]s^1.04348) + 
 0.243487/\[Eta]s^0.899395 + 0.0118462/\[Eta]s^0.422989 + 
 0.003494 \[Eta]s^0.145649 + 0.0078392 \[Eta]s^0.408619, 
0., -(4.26667/\[Eta]s^1.04348) + 3.8958/\[Eta]s^0.899395 + 
 0.189539/\[Eta]s^0.422989 + 0.0559039 \[Eta]s^0.145649 + 
 0.125427 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 
0.}, {-(0.0444444/\[Eta]s^1.04348) + 0.0619236/\[Eta]s^0.899395 - 
 0.0171078/\[Eta]s^0.422989 + 0.0444444 \[Eta]s^0.130435 - 
 0.0555047 \[Eta]s^0.145649 + 
 0.0106888 \[Eta]s^0.408619, -(0.0592593/\[Eta]s^1.04348) + 
 0.0351597/\[Eta]s^0.899395 + 0.0137736/\[Eta]s^0.422989 - 
 0.00740741 \[Eta]s^0.130435 + 0.00639504 \[Eta]s^0.145649 + 
 0.0113383 \[Eta]s^0.408619, -(0.177778/\[Eta]s^1.04348) + 
 0.435671/\[Eta]s^0.899395 - 0.32398/\[Eta]s^0.422989 + 
 0.177778 \[Eta]s^0.130435 - 0.348873 \[Eta]s^0.145649 + 
 0.237183 \[Eta]s^0.408619, -(0.237037/\[Eta]s^1.04348) - 
 0.0753886/\[Eta]s^0.899395 + 0.193215/\[Eta]s^0.422989 - 
 0.0296296 \[Eta]s^0.130435 + 0.00197166 \[Eta]s^0.145649 + 
 0.146869 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 
0., -(0.0444444/\[Eta]s^1.04348) + 0.0619236/\[Eta]s^0.899395 - 
 0.0171078/\[Eta]s^0.422989 + 0.0444444 \[Eta]s^0.130435 - 
 0.0555047 \[Eta]s^0.145649 + 
 0.0106888 \[Eta]s^0.408619, -(0.0592593/\[Eta]s^1.04348) + 
 0.0351597/\[Eta]s^0.899395 + 0.0137736/\[Eta]s^0.422989 - 
 0.00740741 \[Eta]s^0.130435 + 0.00639504 \[Eta]s^0.145649 + 
 0.0113383 \[Eta]s^0.408619, -(0.177778/\[Eta]s^1.04348) + 
 0.435671/\[Eta]s^0.899395 - 0.32398/\[Eta]s^0.422989 + 
 0.177778 \[Eta]s^0.130435 - 0.348873 \[Eta]s^0.145649 + 
 0.237183 \[Eta]s^0.408619, -(0.237037/\[Eta]s^1.04348) - 
 0.0753886/\[Eta]s^0.899395 + 0.193215/\[Eta]s^0.422989 - 
 0.0296296 \[Eta]s^0.130435 + 0.00197166 \[Eta]s^0.145649 + 
 0.146869 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 
0., -(0.0444444/\[Eta]s^1.04348) + 0.0619236/\[Eta]s^0.899395 - 
 0.0171078/\[Eta]s^0.422989 + 0.0444444 \[Eta]s^0.130435 - 
 0.0555047 \[Eta]s^0.145649 + 
 0.0106888 \[Eta]s^0.408619, -(0.0592593/\[Eta]s^1.04348) + 
 0.0351597/\[Eta]s^0.899395 + 0.0137736/\[Eta]s^0.422989 - 
 0.00740741 \[Eta]s^0.130435 + 0.00639504 \[Eta]s^0.145649 + 
 0.0113383 \[Eta]s^0.408619, -(0.177778/\[Eta]s^1.04348) + 
 0.435671/\[Eta]s^0.899395 - 0.32398/\[Eta]s^0.422989 + 
 0.177778 \[Eta]s^0.130435 - 0.348873 \[Eta]s^0.145649 + 
 0.237183 \[Eta]s^0.408619, -(0.237037/\[Eta]s^1.04348) - 
 0.0753886/\[Eta]s^0.899395 + 0.193215/\[Eta]s^0.422989 - 
 0.0296296 \[Eta]s^0.130435 + 0.00197166 \[Eta]s^0.145649 + 
 0.146869 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 
0.177778/\[Eta]s^1.04348 + 0.0311406/\[Eta]s^0.899395 - 
 0.00118625/\[Eta]s^0.422989 - 0.177778 \[Eta]s^0.130435 - 
 0.0629632 \[Eta]s^0.145649 + 0.0330088 \[Eta]s^0.408619, 
0.711111/\[Eta]s^1.04348 - 0.0568573/\[Eta]s^0.899395 - 
 0.069236/\[Eta]s^0.422989 - 0.711111 \[Eta]s^0.130435 - 
 0.468209 \[Eta]s^0.145649 + 
 0.594303 \[Eta]s^0.408619, -(0.266667/\[Eta]s^1.04348) - 
 0.0608718/\[Eta]s^0.899395 + 0.346494/\[Eta]s^0.631486 - 
 0.00296155/\[Eta]s^0.422989 - 0.000873499 \[Eta]s^0.145649 - 
 0.0019598 \[Eta]s^0.408619 - 
 0.0131604 \[Eta]s^0.718442, -(0.659482/\[Eta]s^0.631486) + 
 1.65948 \[Eta]s^0.718442, -(4.26667/\[Eta]s^1.04348) - 
 0.973949/\[Eta]s^0.899395 + 32.7273/\[Eta]s^0.631486 - 
 0.0473848/\[Eta]s^0.422989 - 0.013976 \[Eta]s^0.145649 - 
 0.0313568 \[Eta]s^0.408619 - 
 27.394 \[Eta]s^0.718442, -(0.0444444/\[Eta]s^1.04348) + 
 0.0311406/\[Eta]s^0.899395 - 0.00118625/\[Eta]s^0.422989 + 
 0.0444444 \[Eta]s^0.130435 - 0.0629632 \[Eta]s^0.145649 + 
 0.0330088 \[Eta]s^0.408619, -(0.177778/\[Eta]s^1.04348) - 
 0.0568573/\[Eta]s^0.899395 - 0.069236/\[Eta]s^0.422989 + 
 0.177778 \[Eta]s^0.130435 - 0.468209 \[Eta]s^0.145649 + 
 0.594303 \[Eta]s^0.408619, 
0.0666667/\[Eta]s^1.04348 - 0.0608718/\[Eta]s^0.899395 - 
 0.00296155/\[Eta]s^0.422989 - 0.000873499 \[Eta]s^0.145649 - 
 0.0019598 \[Eta]s^0.408619, 0., 
1.06667/\[Eta]s^1.04348 - 0.973949/\[Eta]s^0.899395 - 
 0.0473848/\[Eta]s^0.422989 - 0.013976 \[Eta]s^0.145649 - 
 0.0313568 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
 0., 0., 0., 0., 0., 0., 
0.}, {-(0.00277778/\[Eta]s^1.04348) + 0.00387023/\[Eta]s^0.899395 - 
 0.00106924/\[Eta]s^0.422989 + 0.00277778 \[Eta]s^0.130435 - 
 0.00346904 \[Eta]s^0.145649 + 
 0.000668052 \[Eta]s^0.408619, -(0.0037037/\[Eta]s^1.04348) + 
 0.00219748/\[Eta]s^0.899395 + 0.00086085/\[Eta]s^0.422989 - 
 0.000462963 \[Eta]s^0.130435 + 0.00039969 \[Eta]s^0.145649 + 
 0.000708645 \[Eta]s^0.408619, -(0.0111111/\[Eta]s^1.04348) + 
 0.0272294/\[Eta]s^0.899395 - 0.0202488/\[Eta]s^0.422989 + 
 0.0111111 \[Eta]s^0.130435 - 0.0218046 \[Eta]s^0.145649 + 
 0.0148239 \[Eta]s^0.408619, -(0.0148148/\[Eta]s^1.04348) - 
 0.00471179/\[Eta]s^0.899395 + 0.0120759/\[Eta]s^0.422989 - 
 0.00185185 \[Eta]s^0.130435 + 0.000123229 \[Eta]s^0.145649 + 
 0.00917929 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 
0., -(0.00277778/\[Eta]s^1.04348) + 0.00387023/\[Eta]s^0.899395 - 
 0.00106924/\[Eta]s^0.422989 + 0.00277778 \[Eta]s^0.130435 - 
 0.00346904 \[Eta]s^0.145649 + 
 0.000668052 \[Eta]s^0.408619, -(0.0037037/\[Eta]s^1.04348) + 
 0.00219748/\[Eta]s^0.899395 + 0.00086085/\[Eta]s^0.422989 - 
 0.000462963 \[Eta]s^0.130435 + 0.00039969 \[Eta]s^0.145649 + 
 0.000708645 \[Eta]s^0.408619, -(0.0111111/\[Eta]s^1.04348) + 
 0.0272294/\[Eta]s^0.899395 - 0.0202488/\[Eta]s^0.422989 + 
 0.0111111 \[Eta]s^0.130435 - 0.0218046 \[Eta]s^0.145649 + 
 0.0148239 \[Eta]s^0.408619, -(0.0148148/\[Eta]s^1.04348) - 
 0.00471179/\[Eta]s^0.899395 + 0.0120759/\[Eta]s^0.422989 - 
 0.00185185 \[Eta]s^0.130435 + 0.000123229 \[Eta]s^0.145649 + 
 0.00917929 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 
0., -(0.00277778/\[Eta]s^1.04348) + 0.00387023/\[Eta]s^0.899395 - 
 0.00106924/\[Eta]s^0.422989 + 0.00277778 \[Eta]s^0.130435 - 
 0.00346904 \[Eta]s^0.145649 + 
 0.000668052 \[Eta]s^0.408619, -(0.0037037/\[Eta]s^1.04348) + 
 0.00219748/\[Eta]s^0.899395 + 0.00086085/\[Eta]s^0.422989 - 
 0.000462963 \[Eta]s^0.130435 + 0.00039969 \[Eta]s^0.145649 + 
 0.000708645 \[Eta]s^0.408619, -(0.0111111/\[Eta]s^1.04348) + 
 0.0272294/\[Eta]s^0.899395 - 0.0202488/\[Eta]s^0.422989 + 
 0.0111111 \[Eta]s^0.130435 - 0.0218046 \[Eta]s^0.145649 + 
 0.0148239 \[Eta]s^0.408619, -(0.0148148/\[Eta]s^1.04348) - 
 0.00471179/\[Eta]s^0.899395 + 0.0120759/\[Eta]s^0.422989 - 
 0.00185185 \[Eta]s^0.130435 + 0.000123229 \[Eta]s^0.145649 + 
 0.00917929 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 
0.0111111/\[Eta]s^1.04348 + 0.00194629/\[Eta]s^0.899395 - 
 0.0000741407/\[Eta]s^0.422989 - 0.0111111 \[Eta]s^0.130435 - 
 0.0039352 \[Eta]s^0.145649 + 0.00206305 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 - 0.00355358/\[Eta]s^0.899395 - 
 0.00432725/\[Eta]s^0.422989 - 0.0444444 \[Eta]s^0.130435 - 
 0.0292631 \[Eta]s^0.145649 + 
 0.0371439 \[Eta]s^0.408619, -(0.0166667/\[Eta]s^1.04348) - 
 0.00380449/\[Eta]s^0.899395 + 0.0211526/\[Eta]s^0.631486 - 
 0.000185097/\[Eta]s^0.422989 - 0.0000545937 \[Eta]s^0.145649 - 
 0.000122488 \[Eta]s^0.408619 - 
 0.000319277 \[Eta]s^0.718442, -(0.0402598/\[Eta]s^0.631486) + 
 0.0402598 \[Eta]s^0.718442, -(0.266667/\[Eta]s^1.04348) - 
 0.0608718/\[Eta]s^0.899395 + 1.99792/\[Eta]s^0.631486 - 
 0.00296155/\[Eta]s^0.422989 - 0.000873499 \[Eta]s^0.145649 - 
 0.0019598 \[Eta]s^0.408619 - 
 0.66459 \[Eta]s^0.718442, -(0.00277778/\[Eta]s^1.04348) + 
 0.00194629/\[Eta]s^0.899395 - 0.0000741407/\[Eta]s^0.422989 + 
 0.00277778 \[Eta]s^0.130435 - 0.0039352 \[Eta]s^0.145649 + 
 0.00206305 \[Eta]s^0.408619, -(0.0111111/\[Eta]s^1.04348) - 
 0.00355358/\[Eta]s^0.899395 - 0.00432725/\[Eta]s^0.422989 + 
 0.0111111 \[Eta]s^0.130435 - 0.0292631 \[Eta]s^0.145649 + 
 0.0371439 \[Eta]s^0.408619, 
0.00416667/\[Eta]s^1.04348 - 0.00380449/\[Eta]s^0.899395 - 
 0.000185097/\[Eta]s^0.422989 - 0.0000545937 \[Eta]s^0.145649 - 
 0.000122488 \[Eta]s^0.408619, 0., 
0.0666667/\[Eta]s^1.04348 - 0.0608718/\[Eta]s^0.899395 - 
 0.00296155/\[Eta]s^0.422989 - 0.000873499 \[Eta]s^0.145649 - 
 0.0019598 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
 0., 0., 0., 0., 0., 0., 
0.}, {0.00954845/\[Eta]s^0.899395 - 0.0235002/\[Eta]s^0.422989 - 
 0.266667 \[Eta]s^0.130435 + 0.282162 \[Eta]s^0.145649 + 
 0.047619 \[Eta]s^0.26087 - 0.0491623 \[Eta]s^0.408619, 
0.00542153/\[Eta]s^0.899395 + 0.0189202/\[Eta]s^0.422989 + 
 0.0444444 \[Eta]s^0.130435 - 0.0325096 \[Eta]s^0.145649 + 
 0.015873 \[Eta]s^0.26087 - 0.0521496 \[Eta]s^0.408619, 
0.0671792/\[Eta]s^0.899395 - 0.445037/\[Eta]s^0.422989 - 
 1.06667 \[Eta]s^0.130435 + 1.77352 \[Eta]s^0.145649 + 
 0.761905 \[Eta]s^0.26087 - 
 1.0909 \[Eta]s^0.408619, -(0.0116247/\[Eta]s^0.899395) + 
 0.265411/\[Eta]s^0.422989 + 0.177778 \[Eta]s^0.130435 - 
 0.0100231 \[Eta]s^0.145649 + 0.253968 \[Eta]s^0.26087 - 
 0.675509 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 
0.00954845/\[Eta]s^0.899395 - 0.0235002/\[Eta]s^0.422989 - 
 0.266667 \[Eta]s^0.130435 + 0.282162 \[Eta]s^0.145649 + 
 0.047619 \[Eta]s^0.26087 - 0.0491623 \[Eta]s^0.408619, 
0.00542153/\[Eta]s^0.899395 + 0.0189202/\[Eta]s^0.422989 + 
 0.0444444 \[Eta]s^0.130435 - 0.0325096 \[Eta]s^0.145649 + 
 0.015873 \[Eta]s^0.26087 - 0.0521496 \[Eta]s^0.408619, 
0.0671792/\[Eta]s^0.899395 - 0.445037/\[Eta]s^0.422989 - 
 1.06667 \[Eta]s^0.130435 + 1.77352 \[Eta]s^0.145649 + 
 0.761905 \[Eta]s^0.26087 - 
 1.0909 \[Eta]s^0.408619, -(0.0116247/\[Eta]s^0.899395) + 
 0.265411/\[Eta]s^0.422989 + 0.177778 \[Eta]s^0.130435 - 
 0.0100231 \[Eta]s^0.145649 + 0.253968 \[Eta]s^0.26087 - 
 0.675509 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 
0.00954845/\[Eta]s^0.899395 - 0.0235002/\[Eta]s^0.422989 - 
 0.266667 \[Eta]s^0.130435 + 0.282162 \[Eta]s^0.145649 + 
 0.047619 \[Eta]s^0.26087 - 0.0491623 \[Eta]s^0.408619, 
0.00542153/\[Eta]s^0.899395 + 0.0189202/\[Eta]s^0.422989 + 
 0.0444444 \[Eta]s^0.130435 - 0.0325096 \[Eta]s^0.145649 + 
 0.015873 \[Eta]s^0.26087 - 0.0521496 \[Eta]s^0.408619, 
0.0671792/\[Eta]s^0.899395 - 0.445037/\[Eta]s^0.422989 - 
 1.06667 \[Eta]s^0.130435 + 1.77352 \[Eta]s^0.145649 + 
 0.761905 \[Eta]s^0.26087 - 
 1.0909 \[Eta]s^0.408619, -(0.0116247/\[Eta]s^0.899395) + 
 0.265411/\[Eta]s^0.422989 + 0.177778 \[Eta]s^0.130435 - 
 0.0100231 \[Eta]s^0.145649 + 0.253968 \[Eta]s^0.26087 - 
 0.675509 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 0., 
0.0048018/\[Eta]s^0.899395 - 0.0016295/\[Eta]s^0.422989 - 
 0.266667 \[Eta]s^0.130435 + 0.320077 \[Eta]s^0.145649 + 
 0.0952381 \[Eta]s^0.26087 - 
 0.151821 \[Eta]s^0.408619, -(0.00876724/\[Eta]s^0.899395) - 
 0.0951063/\[Eta]s^0.422989 - 1.06667 \[Eta]s^0.130435 + 
 2.38017 \[Eta]s^0.145649 + 1.52381 \[Eta]s^0.26087 - 
 2.73344 \[Eta]s^0.408619, -(0.00938627/\[Eta]s^0.899395) - 
 0.00406815/\[Eta]s^0.422989 + 0.00444049 \[Eta]s^0.145649 + 
 0.00901393 \[Eta]s^0.408619, 
0., -(0.15018/\[Eta]s^0.899395) - 0.0650904/\[Eta]s^0.422989 + 
 0.0710478 \[Eta]s^0.145649 + 0.144223 \[Eta]s^0.408619, 
0.0048018/\[Eta]s^0.899395 - 0.0016295/\[Eta]s^0.422989 + 
 1.06667 \[Eta]s^0.130435 + 0.320077 \[Eta]s^0.145649 - 
 0.238095 \[Eta]s^0.26087 - 
 0.151821 \[Eta]s^0.408619, -(0.00876724/\[Eta]s^0.899395) - 
 0.0951063/\[Eta]s^0.422989 + 4.26667 \[Eta]s^0.130435 + 
 2.38017 \[Eta]s^0.145649 - 3.80952 \[Eta]s^0.26087 - 
 2.73344 \[Eta]s^0.408619, -(0.00938627/\[Eta]s^0.899395) - 
 0.00406815/\[Eta]s^0.422989 + 0.00444049 \[Eta]s^0.145649 + 
 0.00901393 \[Eta]s^0.408619, 
0., -(0.15018/\[Eta]s^0.899395) - 0.0650904/\[Eta]s^0.422989 + 
 0.0710478 \[Eta]s^0.145649 + 0.144223 \[Eta]s^0.408619, 0., 0., 0.,
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0.}, {-(0.00114709/\[Eta]s^0.899395) + 
 0.00273808/\[Eta]s^0.422989 + 0.0166667 \[Eta]s^0.130435 - 
 0.0138954 \[Eta]s^0.145649 - 0.0119048 \[Eta]s^0.26087 + 
 0.00754251 \[Eta]s^0.408619, -(0.000651308/\[Eta]s^0.899395) - 
 0.00220445/\[Eta]s^0.422989 - 0.00277778 \[Eta]s^0.130435 + 
 0.00160097 \[Eta]s^0.145649 - 0.00396825 \[Eta]s^0.26087 + 
 0.00800081 \[Eta]s^0.408619, -(0.00807048/\[Eta]s^0.899395) + 
 0.0518527/\[Eta]s^0.422989 + 0.0666667 \[Eta]s^0.130435 - 
 0.0873392 \[Eta]s^0.145649 - 0.190476 \[Eta]s^0.26087 + 
 0.167367 \[Eta]s^0.408619, 
0.00139652/\[Eta]s^0.899395 - 0.0309238/\[Eta]s^0.422989 - 
 0.0111111 \[Eta]s^0.130435 + 0.000493599 \[Eta]s^0.145649 - 
 0.0634921 \[Eta]s^0.26087 + 0.103637 \[Eta]s^0.408619, 0., 0., 0., 
0., 0., 0., -(0.00114709/\[Eta]s^0.899395) + 
 0.00273808/\[Eta]s^0.422989 + 0.0166667 \[Eta]s^0.130435 - 
 0.0138954 \[Eta]s^0.145649 - 0.0119048 \[Eta]s^0.26087 + 
 0.00754251 \[Eta]s^0.408619, -(0.000651308/\[Eta]s^0.899395) - 
 0.00220445/\[Eta]s^0.422989 - 0.00277778 \[Eta]s^0.130435 + 
 0.00160097 \[Eta]s^0.145649 - 0.00396825 \[Eta]s^0.26087 + 
 0.00800081 \[Eta]s^0.408619, -(0.00807048/\[Eta]s^0.899395) + 
 0.0518527/\[Eta]s^0.422989 + 0.0666667 \[Eta]s^0.130435 - 
 0.0873392 \[Eta]s^0.145649 - 0.190476 \[Eta]s^0.26087 + 
 0.167367 \[Eta]s^0.408619, 
0.00139652/\[Eta]s^0.899395 - 0.0309238/\[Eta]s^0.422989 - 
 0.0111111 \[Eta]s^0.130435 + 0.000493599 \[Eta]s^0.145649 - 
 0.0634921 \[Eta]s^0.26087 + 0.103637 \[Eta]s^0.408619, 0., 0., 0., 
0., 0., 0., -(0.00114709/\[Eta]s^0.899395) + 
 0.00273808/\[Eta]s^0.422989 + 0.0166667 \[Eta]s^0.130435 - 
 0.0138954 \[Eta]s^0.145649 - 0.0119048 \[Eta]s^0.26087 + 
 0.00754251 \[Eta]s^0.408619, -(0.000651308/\[Eta]s^0.899395) - 
 0.00220445/\[Eta]s^0.422989 - 0.00277778 \[Eta]s^0.130435 + 
 0.00160097 \[Eta]s^0.145649 - 0.00396825 \[Eta]s^0.26087 + 
 0.00800081 \[Eta]s^0.408619, -(0.00807048/\[Eta]s^0.899395) + 
 0.0518527/\[Eta]s^0.422989 + 0.0666667 \[Eta]s^0.130435 - 
 0.0873392 \[Eta]s^0.145649 - 0.190476 \[Eta]s^0.26087 + 
 0.167367 \[Eta]s^0.408619, 
0.00139652/\[Eta]s^0.899395 - 0.0309238/\[Eta]s^0.422989 - 
 0.0111111 \[Eta]s^0.130435 + 0.000493599 \[Eta]s^0.145649 - 
 0.0634921 \[Eta]s^0.26087 + 0.103637 \[Eta]s^0.408619, 0., 0., 0., 
0., 0., 0., -(0.000576857/\[Eta]s^0.899395) + 
 0.000189858/\[Eta]s^0.422989 + 0.0166667 \[Eta]s^0.130435 - 
 0.0157626 \[Eta]s^0.145649 - 0.0238095 \[Eta]s^0.26087 + 
 0.0232925 \[Eta]s^0.408619, 
0.00105324/\[Eta]s^0.899395 + 0.0110811/\[Eta]s^0.422989 + 
 0.0666667 \[Eta]s^0.130435 - 0.117215 \[Eta]s^0.145649 - 
 0.380952 \[Eta]s^0.26087 + 0.419366 \[Eta]s^0.408619, 
0.00112761/\[Eta]s^0.899395 + 0.000473993/\[Eta]s^0.422989 - 
 0.000218677 \[Eta]s^0.145649 - 0.00138292 \[Eta]s^0.408619, 0., 
0.0180417/\[Eta]s^0.899395 + 0.00758389/\[Eta]s^0.422989 - 
 0.00349884 \[Eta]s^0.145649 - 
 0.0221267 \[Eta]s^0.408619, -(0.000576857/\[Eta]s^0.899395) + 
 0.000189858/\[Eta]s^0.422989 - 0.0666667 \[Eta]s^0.130435 - 
 0.0157626 \[Eta]s^0.145649 + 0.0595238 \[Eta]s^0.26087 + 
 0.0232925 \[Eta]s^0.408619, 
0.00105324/\[Eta]s^0.899395 + 0.0110811/\[Eta]s^0.422989 - 
 0.266667 \[Eta]s^0.130435 - 0.117215 \[Eta]s^0.145649 + 
 0.952381 \[Eta]s^0.26087 + 0.419366 \[Eta]s^0.408619, 
0.00112761/\[Eta]s^0.899395 + 0.000473993/\[Eta]s^0.422989 - 
 0.000218677 \[Eta]s^0.145649 - 0.00138292 \[Eta]s^0.408619, 0., 
0.0180417/\[Eta]s^0.899395 + 0.00758389/\[Eta]s^0.422989 - 
 0.00349884 \[Eta]s^0.145649 - 0.0221267 \[Eta]s^0.408619, 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0.}, {0.177778/\[Eta]s^1.04348 - 0.247694/\[Eta]s^0.899395 + 
 0.0684311/\[Eta]s^0.422989 - 0.177778 \[Eta]s^0.130435 + 
 0.222019 \[Eta]s^0.145649 - 0.0427553 \[Eta]s^0.408619, 
0.237037/\[Eta]s^1.04348 - 0.140639/\[Eta]s^0.899395 - 
 0.0550944/\[Eta]s^0.422989 + 0.0296296 \[Eta]s^0.130435 - 
 0.0255801 \[Eta]s^0.145649 - 0.0453533 \[Eta]s^0.408619, 
0.711111/\[Eta]s^1.04348 - 1.74268/\[Eta]s^0.899395 + 
 1.29592/\[Eta]s^0.422989 - 0.711111 \[Eta]s^0.130435 + 
 1.39549 \[Eta]s^0.145649 - 0.948731 \[Eta]s^0.408619, 
0.948148/\[Eta]s^1.04348 + 0.301554/\[Eta]s^0.899395 - 
 0.77286/\[Eta]s^0.422989 + 0.118519 \[Eta]s^0.130435 - 
 0.00788665 \[Eta]s^0.145649 - 0.587474 \[Eta]s^0.408619, 0., 0., 
0., 0., 0., 0., 
0.177778/\[Eta]s^1.04348 - 0.247694/\[Eta]s^0.899395 + 
 0.0684311/\[Eta]s^0.422989 - 0.177778 \[Eta]s^0.130435 + 
 0.222019 \[Eta]s^0.145649 - 0.0427553 \[Eta]s^0.408619, 
0.237037/\[Eta]s^1.04348 - 0.140639/\[Eta]s^0.899395 - 
 0.0550944/\[Eta]s^0.422989 + 0.0296296 \[Eta]s^0.130435 - 
 0.0255801 \[Eta]s^0.145649 - 0.0453533 \[Eta]s^0.408619, 
0.711111/\[Eta]s^1.04348 - 1.74268/\[Eta]s^0.899395 + 
 1.29592/\[Eta]s^0.422989 - 0.711111 \[Eta]s^0.130435 + 
 1.39549 \[Eta]s^0.145649 - 0.948731 \[Eta]s^0.408619, 
0.948148/\[Eta]s^1.04348 + 0.301554/\[Eta]s^0.899395 - 
 0.77286/\[Eta]s^0.422989 + 0.118519 \[Eta]s^0.130435 - 
 0.00788665 \[Eta]s^0.145649 - 0.587474 \[Eta]s^0.408619, 0., 0., 
0., 0., 0., 0., 
0.177778/\[Eta]s^1.04348 - 0.247694/\[Eta]s^0.899395 + 
 0.0684311/\[Eta]s^0.422989 - 0.177778 \[Eta]s^0.130435 + 
 0.222019 \[Eta]s^0.145649 - 0.0427553 \[Eta]s^0.408619, 
0.237037/\[Eta]s^1.04348 - 0.140639/\[Eta]s^0.899395 - 
 0.0550944/\[Eta]s^0.422989 + 0.0296296 \[Eta]s^0.130435 - 
 0.0255801 \[Eta]s^0.145649 - 0.0453533 \[Eta]s^0.408619, 
0.711111/\[Eta]s^1.04348 - 1.74268/\[Eta]s^0.899395 + 
 1.29592/\[Eta]s^0.422989 - 0.711111 \[Eta]s^0.130435 + 
 1.39549 \[Eta]s^0.145649 - 0.948731 \[Eta]s^0.408619, 
0.948148/\[Eta]s^1.04348 + 0.301554/\[Eta]s^0.899395 - 
 0.77286/\[Eta]s^0.422989 + 0.118519 \[Eta]s^0.130435 - 
 0.00788665 \[Eta]s^0.145649 - 0.587474 \[Eta]s^0.408619, 0., 0., 
0., 0., 0., 0., 
0.177778/\[Eta]s^1.04348 - 0.124562/\[Eta]s^0.899395 + 
 0.004745/\[Eta]s^0.422989 - 0.177778 \[Eta]s^0.130435 + 
 0.251853 \[Eta]s^0.145649 - 0.132035 \[Eta]s^0.408619, 
0.711111/\[Eta]s^1.04348 + 0.227429/\[Eta]s^0.899395 + 
 0.276944/\[Eta]s^0.422989 - 0.711111 \[Eta]s^0.130435 + 
 1.87284 \[Eta]s^0.145649 - 
 2.37721 \[Eta]s^0.408619, -(0.266667/\[Eta]s^1.04348) + 
 0.243487/\[Eta]s^0.899395 + 0.0118462/\[Eta]s^0.422989 + 
 0.003494 \[Eta]s^0.145649 + 0.0078392 \[Eta]s^0.408619, 
0., -(4.26667/\[Eta]s^1.04348) + 3.8958/\[Eta]s^0.899395 + 
 0.189539/\[Eta]s^0.422989 + 0.0559039 \[Eta]s^0.145649 + 
 0.125427 \[Eta]s^0.408619, -(0.711111/\[Eta]s^1.04348) - 
 0.124562/\[Eta]s^0.899395 + 0.004745/\[Eta]s^0.422989 + 
 0.711111 \[Eta]s^0.130435 + 0.251853 \[Eta]s^0.145649 - 
 0.132035 \[Eta]s^0.408619, -(2.84444/\[Eta]s^1.04348) + 
 0.227429/\[Eta]s^0.899395 + 0.276944/\[Eta]s^0.422989 + 
 2.84444 \[Eta]s^0.130435 + 1.87284 \[Eta]s^0.145649 - 
 2.37721 \[Eta]s^0.408619, 
1.06667/\[Eta]s^1.04348 + 0.243487/\[Eta]s^0.899395 - 
 0.338442/\[Eta]s^0.631486 + 0.0118462/\[Eta]s^0.422989 + 
 0.003494 \[Eta]s^0.145649 + 0.0078392 \[Eta]s^0.408619 + 
 0.00510843 \[Eta]s^0.718442, 
0.644157/\[Eta]s^0.631486 - 0.644157 \[Eta]s^0.718442, 
17.0667/\[Eta]s^1.04348 + 3.8958/\[Eta]s^0.899395 - 
 31.9668/\[Eta]s^0.631486 + 0.189539/\[Eta]s^0.422989 + 
 0.0559039 \[Eta]s^0.145649 + 0.125427 \[Eta]s^0.408619 + 
 10.6334 \[Eta]s^0.718442, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 
0.}, {-(0.0444444/\[Eta]s^1.04348) + 0.0619236/\[Eta]s^0.899395 - 
 0.0171078/\[Eta]s^0.422989 + 0.0444444 \[Eta]s^0.130435 - 
 0.0555047 \[Eta]s^0.145649 + 
 0.0106888 \[Eta]s^0.408619, -(0.0592593/\[Eta]s^1.04348) + 
 0.0351597/\[Eta]s^0.899395 + 0.0137736/\[Eta]s^0.422989 - 
 0.00740741 \[Eta]s^0.130435 + 0.00639504 \[Eta]s^0.145649 + 
 0.0113383 \[Eta]s^0.408619, -(0.177778/\[Eta]s^1.04348) + 
 0.435671/\[Eta]s^0.899395 - 0.32398/\[Eta]s^0.422989 + 
 0.177778 \[Eta]s^0.130435 - 0.348873 \[Eta]s^0.145649 + 
 0.237183 \[Eta]s^0.408619, -(0.237037/\[Eta]s^1.04348) - 
 0.0753886/\[Eta]s^0.899395 + 0.193215/\[Eta]s^0.422989 - 
 0.0296296 \[Eta]s^0.130435 + 0.00197166 \[Eta]s^0.145649 + 
 0.146869 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 
0., -(0.0444444/\[Eta]s^1.04348) + 0.0619236/\[Eta]s^0.899395 - 
 0.0171078/\[Eta]s^0.422989 + 0.0444444 \[Eta]s^0.130435 - 
 0.0555047 \[Eta]s^0.145649 + 
 0.0106888 \[Eta]s^0.408619, -(0.0592593/\[Eta]s^1.04348) + 
 0.0351597/\[Eta]s^0.899395 + 0.0137736/\[Eta]s^0.422989 - 
 0.00740741 \[Eta]s^0.130435 + 0.00639504 \[Eta]s^0.145649 + 
 0.0113383 \[Eta]s^0.408619, -(0.177778/\[Eta]s^1.04348) + 
 0.435671/\[Eta]s^0.899395 - 0.32398/\[Eta]s^0.422989 + 
 0.177778 \[Eta]s^0.130435 - 0.348873 \[Eta]s^0.145649 + 
 0.237183 \[Eta]s^0.408619, -(0.237037/\[Eta]s^1.04348) - 
 0.0753886/\[Eta]s^0.899395 + 0.193215/\[Eta]s^0.422989 - 
 0.0296296 \[Eta]s^0.130435 + 0.00197166 \[Eta]s^0.145649 + 
 0.146869 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 
0., -(0.0444444/\[Eta]s^1.04348) + 0.0619236/\[Eta]s^0.899395 - 
 0.0171078/\[Eta]s^0.422989 + 0.0444444 \[Eta]s^0.130435 - 
 0.0555047 \[Eta]s^0.145649 + 
 0.0106888 \[Eta]s^0.408619, -(0.0592593/\[Eta]s^1.04348) + 
 0.0351597/\[Eta]s^0.899395 + 0.0137736/\[Eta]s^0.422989 - 
 0.00740741 \[Eta]s^0.130435 + 0.00639504 \[Eta]s^0.145649 + 
 0.0113383 \[Eta]s^0.408619, -(0.177778/\[Eta]s^1.04348) + 
 0.435671/\[Eta]s^0.899395 - 0.32398/\[Eta]s^0.422989 + 
 0.177778 \[Eta]s^0.130435 - 0.348873 \[Eta]s^0.145649 + 
 0.237183 \[Eta]s^0.408619, -(0.237037/\[Eta]s^1.04348) - 
 0.0753886/\[Eta]s^0.899395 + 0.193215/\[Eta]s^0.422989 - 
 0.0296296 \[Eta]s^0.130435 + 0.00197166 \[Eta]s^0.145649 + 
 0.146869 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 
0., -(0.0444444/\[Eta]s^1.04348) + 0.0311406/\[Eta]s^0.899395 - 
 0.00118625/\[Eta]s^0.422989 + 0.0444444 \[Eta]s^0.130435 - 
 0.0629632 \[Eta]s^0.145649 + 
 0.0330088 \[Eta]s^0.408619, -(0.177778/\[Eta]s^1.04348) - 
 0.0568573/\[Eta]s^0.899395 - 0.069236/\[Eta]s^0.422989 + 
 0.177778 \[Eta]s^0.130435 - 0.468209 \[Eta]s^0.145649 + 
 0.594303 \[Eta]s^0.408619, 
0.0666667/\[Eta]s^1.04348 - 0.0608718/\[Eta]s^0.899395 - 
 0.00296155/\[Eta]s^0.422989 - 0.000873499 \[Eta]s^0.145649 - 
 0.0019598 \[Eta]s^0.408619, 0., 
1.06667/\[Eta]s^1.04348 - 0.973949/\[Eta]s^0.899395 - 
 0.0473848/\[Eta]s^0.422989 - 0.013976 \[Eta]s^0.145649 - 
 0.0313568 \[Eta]s^0.408619, 
0.177778/\[Eta]s^1.04348 + 0.0311406/\[Eta]s^0.899395 - 
 0.00118625/\[Eta]s^0.422989 - 0.177778 \[Eta]s^0.130435 - 
 0.0629632 \[Eta]s^0.145649 + 0.0330088 \[Eta]s^0.408619, 
0.711111/\[Eta]s^1.04348 - 0.0568573/\[Eta]s^0.899395 - 
 0.069236/\[Eta]s^0.422989 - 0.711111 \[Eta]s^0.130435 - 
 0.468209 \[Eta]s^0.145649 + 
 0.594303 \[Eta]s^0.408619, -(0.266667/\[Eta]s^1.04348) - 
 0.0608718/\[Eta]s^0.899395 + 0.346494/\[Eta]s^0.631486 - 
 0.00296155/\[Eta]s^0.422989 - 0.000873499 \[Eta]s^0.145649 - 
 0.0019598 \[Eta]s^0.408619 - 
 0.0131604 \[Eta]s^0.718442, -(0.659482/\[Eta]s^0.631486) + 
 1.65948 \[Eta]s^0.718442, -(4.26667/\[Eta]s^1.04348) - 
 0.973949/\[Eta]s^0.899395 + 32.7273/\[Eta]s^0.631486 - 
 0.0473848/\[Eta]s^0.422989 - 0.013976 \[Eta]s^0.145649 - 
 0.0313568 \[Eta]s^0.408619 - 27.394 \[Eta]s^0.718442, 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0.}, {-(0.00277778/\[Eta]s^1.04348) + 0.00387023/\[Eta]s^0.899395 - 
 0.00106924/\[Eta]s^0.422989 + 0.00277778 \[Eta]s^0.130435 - 
 0.00346904 \[Eta]s^0.145649 + 
 0.000668052 \[Eta]s^0.408619, -(0.0037037/\[Eta]s^1.04348) + 
 0.00219748/\[Eta]s^0.899395 + 0.00086085/\[Eta]s^0.422989 - 
 0.000462963 \[Eta]s^0.130435 + 0.00039969 \[Eta]s^0.145649 + 
 0.000708645 \[Eta]s^0.408619, -(0.0111111/\[Eta]s^1.04348) + 
 0.0272294/\[Eta]s^0.899395 - 0.0202488/\[Eta]s^0.422989 + 
 0.0111111 \[Eta]s^0.130435 - 0.0218046 \[Eta]s^0.145649 + 
 0.0148239 \[Eta]s^0.408619, -(0.0148148/\[Eta]s^1.04348) - 
 0.00471179/\[Eta]s^0.899395 + 0.0120759/\[Eta]s^0.422989 - 
 0.00185185 \[Eta]s^0.130435 + 0.000123229 \[Eta]s^0.145649 + 
 0.00917929 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 
0., -(0.00277778/\[Eta]s^1.04348) + 0.00387023/\[Eta]s^0.899395 - 
 0.00106924/\[Eta]s^0.422989 + 0.00277778 \[Eta]s^0.130435 - 
 0.00346904 \[Eta]s^0.145649 + 
 0.000668052 \[Eta]s^0.408619, -(0.0037037/\[Eta]s^1.04348) + 
 0.00219748/\[Eta]s^0.899395 + 0.00086085/\[Eta]s^0.422989 - 
 0.000462963 \[Eta]s^0.130435 + 0.00039969 \[Eta]s^0.145649 + 
 0.000708645 \[Eta]s^0.408619, -(0.0111111/\[Eta]s^1.04348) + 
 0.0272294/\[Eta]s^0.899395 - 0.0202488/\[Eta]s^0.422989 + 
 0.0111111 \[Eta]s^0.130435 - 0.0218046 \[Eta]s^0.145649 + 
 0.0148239 \[Eta]s^0.408619, -(0.0148148/\[Eta]s^1.04348) - 
 0.00471179/\[Eta]s^0.899395 + 0.0120759/\[Eta]s^0.422989 - 
 0.00185185 \[Eta]s^0.130435 + 0.000123229 \[Eta]s^0.145649 + 
 0.00917929 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 
0., -(0.00277778/\[Eta]s^1.04348) + 0.00387023/\[Eta]s^0.899395 - 
 0.00106924/\[Eta]s^0.422989 + 0.00277778 \[Eta]s^0.130435 - 
 0.00346904 \[Eta]s^0.145649 + 
 0.000668052 \[Eta]s^0.408619, -(0.0037037/\[Eta]s^1.04348) + 
 0.00219748/\[Eta]s^0.899395 + 0.00086085/\[Eta]s^0.422989 - 
 0.000462963 \[Eta]s^0.130435 + 0.00039969 \[Eta]s^0.145649 + 
 0.000708645 \[Eta]s^0.408619, -(0.0111111/\[Eta]s^1.04348) + 
 0.0272294/\[Eta]s^0.899395 - 0.0202488/\[Eta]s^0.422989 + 
 0.0111111 \[Eta]s^0.130435 - 0.0218046 \[Eta]s^0.145649 + 
 0.0148239 \[Eta]s^0.408619, -(0.0148148/\[Eta]s^1.04348) - 
 0.00471179/\[Eta]s^0.899395 + 0.0120759/\[Eta]s^0.422989 - 
 0.00185185 \[Eta]s^0.130435 + 0.000123229 \[Eta]s^0.145649 + 
 0.00917929 \[Eta]s^0.408619, 0., 0., 0., 0., 0., 
0., -(0.00277778/\[Eta]s^1.04348) + 0.00194629/\[Eta]s^0.899395 - 
 0.0000741407/\[Eta]s^0.422989 + 0.00277778 \[Eta]s^0.130435 - 
 0.0039352 \[Eta]s^0.145649 + 
 0.00206305 \[Eta]s^0.408619, -(0.0111111/\[Eta]s^1.04348) - 
 0.00355358/\[Eta]s^0.899395 - 0.00432725/\[Eta]s^0.422989 + 
 0.0111111 \[Eta]s^0.130435 - 0.0292631 \[Eta]s^0.145649 + 
 0.0371439 \[Eta]s^0.408619, 
0.00416667/\[Eta]s^1.04348 - 0.00380449/\[Eta]s^0.899395 - 
 0.000185097/\[Eta]s^0.422989 - 0.0000545937 \[Eta]s^0.145649 - 
 0.000122488 \[Eta]s^0.408619, 0., 
0.0666667/\[Eta]s^1.04348 - 0.0608718/\[Eta]s^0.899395 - 
 0.00296155/\[Eta]s^0.422989 - 0.000873499 \[Eta]s^0.145649 - 
 0.0019598 \[Eta]s^0.408619, 
0.0111111/\[Eta]s^1.04348 + 0.00194629/\[Eta]s^0.899395 - 
 0.0000741407/\[Eta]s^0.422989 - 0.0111111 \[Eta]s^0.130435 - 
 0.0039352 \[Eta]s^0.145649 + 0.00206305 \[Eta]s^0.408619, 
0.0444444/\[Eta]s^1.04348 - 0.00355358/\[Eta]s^0.899395 - 
 0.00432725/\[Eta]s^0.422989 - 0.0444444 \[Eta]s^0.130435 - 
 0.0292631 \[Eta]s^0.145649 + 
 0.0371439 \[Eta]s^0.408619, -(0.0166667/\[Eta]s^1.04348) - 
 0.00380449/\[Eta]s^0.899395 + 0.0211526/\[Eta]s^0.631486 - 
 0.000185097/\[Eta]s^0.422989 - 0.0000545937 \[Eta]s^0.145649 - 
 0.000122488 \[Eta]s^0.408619 - 
 0.000319277 \[Eta]s^0.718442, -(0.0402598/\[Eta]s^0.631486) + 
 0.0402598 \[Eta]s^0.718442, -(0.266667/\[Eta]s^1.04348) - 
 0.0608718/\[Eta]s^0.899395 + 1.99792/\[Eta]s^0.631486 - 
 0.00296155/\[Eta]s^0.422989 - 0.000873499 \[Eta]s^0.145649 - 
 0.0019598 \[Eta]s^0.408619 - 0.66459 \[Eta]s^0.718442, 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 
0., (0.011953 xc)/\[Eta]s^1.41409 - (
 0.147099 xc)/\[Eta]s^0.631486 + (0.207717 xc)/\[Eta]s^0.391304 + (
 0.0115398 xc)/\[Eta]s^0.304348 - (
 0.0884646 xc)/\[Eta]s^0.0641663 + 0.00435378 xc \[Eta]s^0.718442, (
 0.00128046 xc)/\[Eta]s^1.41409 + (0.043793 xc)/\[Eta]s^0.631486 - (
 0.204351 xc)/\[Eta]s^0.391304 + (0.273591 xc)/\[Eta]s^0.304348 - (
 0.146811 xc)/\[Eta]s^0.0641663 + 0.0324982 xc \[Eta]s^0.718442, (
 0.00455004 xc)/\[Eta]s^1.41409 + (0.279974 xc)/\[Eta]s^0.631486 - (
 1.73098 xc)/\[Eta]s^0.391304 + (4.22647 xc)/\[Eta]s^0.304348 - (
 2.23102 xc)/\[Eta]s^0.0641663 - 0.548997 xc \[Eta]s^0.718442, (
 0.0339632 xc)/\[Eta]s^1.41409 + (0.464629 xc)/\[Eta]s^0.631486 - (
 1.03859 xc)/\[Eta]s^0.391304 - (0.0653925 xc)/\[Eta]s^0.304348 + (
 0.664198 xc)/\[Eta]s^0.0641663 - 0.0588111 xc \[Eta]s^0.718442, (
 0.692193 xc)/\[Eta]s^1.41409 - (13.8939 xc)/\[Eta]s^0.631486 + (
 40.9895 xc)/\[Eta]s^0.391304 - (66.885 xc)/\[Eta]s^0.304348 + (
 30.0346 xc)/\[Eta]s^0.0641663 + 
 9.06259 xc \[Eta]s^0.718442, -((0.461462 xc)/\[Eta]s^1.41409) - (
 4.63131 xc)/\[Eta]s^0.631486 + (3.53889 xc)/\[Eta]s^0.391304 + (
 18.5561 xc)/\[Eta]s^0.304348 - (20.0231 xc)/\[Eta]s^0.0641663 + 
 3.02086 xc \[Eta]s^0.718442, 0., 0., 0., 0., 0., 0., 
0., -(0.136732/\[Eta]s^0.631486) + 0.70922/\[Eta]s^0.391304 - 
 0.567797/\[Eta]s^0.304348 - 0.00469118 \[Eta]s^0.718442, 
0.260242/\[Eta]s^0.631486 - 1.02128/\[Eta]s^0.391304 + 
 0.169492/\[Eta]s^0.304348 + 
 0.591543 \[Eta]s^0.718442, -(12.9147/\[Eta]s^0.631486) + 
 61.7305/\[Eta]s^0.391304 - 39.0508/\[Eta]s^0.304348 - 
 9.76492 \[Eta]s^0.718442, 1./\[Eta]s^0.304348, 
2.66667/\[Eta]s^0.391304 - 2.66667/\[Eta]s^0.304348, 0., 0., 0., 0.,
 0., 0., 0., 0., 0., 0., 0., 0., 
0., -((1.09091 x\[Tau])/\[Eta]s^0.304348) + 
 1.09091 x\[Tau] \[Eta]s^0.173913, (
 17.4545 x\[Tau])/\[Eta]s^0.304348 - 
 17.4545 x\[Tau] \[Eta]s^0.173913}, {0., 0., 0., 0., 0., 0., 0., 0.,
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., (0.037505 xc)/\[Eta]s^1.41409 - (
 0.133475 xc)/\[Eta]s^0.631486 + (0.077894 xc)/\[Eta]s^0.391304 + (
 0.0175798 xc)/\[Eta]s^0.0641663 + 
 0.000496075 xc \[Eta]s^0.718442, (0.0040177 xc)/\[Eta]s^1.41409 + (
 0.0397368 xc)/\[Eta]s^0.631486 - (
 0.0766318 xc)/\[Eta]s^0.391304 + (
 0.0291744 xc)/\[Eta]s^0.0641663 + 0.00370289 xc \[Eta]s^0.718442, (
 0.0142766 xc)/\[Eta]s^1.41409 + (0.254043 xc)/\[Eta]s^0.631486 - (
 0.649116 xc)/\[Eta]s^0.391304 + (0.44335 xc)/\[Eta]s^0.0641663 - 
 0.0625534 xc \[Eta]s^0.718442, (0.106566 xc)/\[Eta]s^1.41409 + (
 0.421595 xc)/\[Eta]s^0.631486 - (0.38947 xc)/\[Eta]s^0.391304 - (
 0.13199 xc)/\[Eta]s^0.0641663 - 0.00670101 xc \[Eta]s^0.718442, (
 2.17189 xc)/\[Eta]s^1.41409 - (12.6071 xc)/\[Eta]s^0.631486 + (
 15.3711 xc)/\[Eta]s^0.391304 - (5.9685 xc)/\[Eta]s^0.0641663 + 
 1.0326 xc \[Eta]s^0.718442, -((1.44793 xc)/\[Eta]s^1.41409) - (
 4.20236 xc)/\[Eta]s^0.631486 + (1.32708 xc)/\[Eta]s^0.391304 + (
 3.979 xc)/\[Eta]s^0.0641663 + 0.344201 xc \[Eta]s^0.718442, 0., 0.,
 0., 0., 0., 0., 
0., -(0.26695/\[Eta]s^0.631486) + 0.265957/\[Eta]s^0.391304 + 
 0.000992149 \[Eta]s^0.718442, 
0.508085/\[Eta]s^0.631486 - 0.382979/\[Eta]s^0.391304 - 
 0.125107 \[Eta]s^0.718442, -(25.2141/\[Eta]s^0.631486) + 
 23.1489/\[Eta]s^0.391304 + 2.06521 \[Eta]s^0.718442, 0., 
1./\[Eta]s^0.391304, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
 0., 0., 0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 1., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 1., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 1./\[Eta]s^0.521739,
 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 1. \[Eta]s^0.173913, 
16./\[Eta]s^0.521739 - 16. \[Eta]s^0.173913, 0., 0., 0., 0., 0., 0.,
 0., 0., 0., 0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
1./\[Eta]s^0.521739, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 1., 0., 0., 0., 0., 
0., 0., 0., 0., 0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 1., 0., 0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 1./\[Eta]s^0.521739, 0.,
 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 1. \[Eta]s^0.173913, 
16./\[Eta]s^0.521739 - 16. \[Eta]s^0.173913, 0., 0., 0., 0., 
0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 1./\[Eta]s^0.521739, 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 1., 0., 0., 
0., 0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 1., 0., 0., 0.}, {0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
1./\[Eta]s^0.521739, 0., 0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 1. \[Eta]s^0.173913,
 16./\[Eta]s^0.521739 - 16. \[Eta]s^0.173913}, {0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
1./\[Eta]s^0.521739}};

